The Virasoro-Shapiro amplitude in AdS$_5\times$S$^5$ and level splitting of 10d conformal symmetry

The genus zero contribution to the four-point correlator $\langle {\cal O}_{p_1}{\cal O}_{p_2}{\cal O}_{p_3}{\cal O}_{p_4}\rangle$ of half-BPS single-particle operators ${\cal O}_p$ in $\mathcal{N}=4$ super Yang-Mills at strong coupling computes the Virasoro-Shapiro amplitude of closed superstrings on $AdS_5\times S^5$. Combining Mellin space techniques, the large $p$ limit, and data about the spectrum of two-particle operators at tree level in supergravity, we design a bootstrap algorithm which heavily constrains its $\alpha'$ expansion. We use crossing symmetry, polynomiality in the Mellin variables and the large $p$ limit to stratify the Virasoro-Shapiro amplitude away from the ten-dimensional flat space limit. Then we analyse the spectrum of exchanged two-particle operators at fixed order in the $\alpha'$ expansion. We impose that the ten-dimensional spin of the spectrum visible at that order is bounded above in the same way as in the flat space amplitude. This constraint determines the Virasoro-Shapiro amplitude in $AdS_5\times S^5$ up to a small number of ambiguities at each order and we compute it explicitly for $(\alpha')^{5,6,7,8,9}$. As the order of $\alpha'$ grows, the ten dimensional spin grows, and the set of visible two-particle operators opens up. Operators illuminated for the first time receive a string correction to their anomalous dimensions. This correction is uniquely determined and lifts the residual degeneracy of tree level supergravity due to ten-dimensional conformal symmetry. We encode the lifting of the residual degeneracy in a characteristic polynomial. This object carries information about all orders in $\alpha'$.It is analytic in the quantum numbers, symmetric under an $AdS_5 \leftrightarrow S^5$ exchange, and it enjoys intriguing properties, which we explain and detail in various cases.

==> anc/3pt_coupl_mstar2_0b0_spin0 <==


(* %%%%%%%%%%%%%%%%%%% NOTATION %%%%%%%%%%%%%%%%%% *)
(*                                                 *)
(*        savingP1[ a, b, a, spin][ block ]        *)
(*        savingP2[ a, b, a, spin][ block ]        *)
(*                                                 *)
(* %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%  *)




(* %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% *)


savingP1[0, 2, 0, 0][1] = 132*(-8400 - 4200*ccI - 525*ccI^2 + 3180*ccT + 
      1290*ccI*ccT + 123*ccI^2*ccT - 553*ccT^2 - 126*ccI*ccT^2 + 35*ccT^3)
 
savingP1[0, 2, 0, 0][2] = 88*(-1875 - 1350*ccI - 243*ccI^2 + 1100*ccT + 
      792*ccI*ccT + 135*ccI^2*ccT - 392*ccT^2 - 126*ccI*ccT^2 + 35*ccT^3)
 
savingP1[0, 3, 0, 0][1] = (11*(-2784375 - 891000*ccI - 71280*ccI^2 + 
       550916*ccT + 142272*ccI*ccT + 8640*ccI^2*ccT - 54992*ccT^2 - 
       8064*ccI*ccT^2 + 2240*ccT^3))/8
 
savingP1[0, 3, 0, 0][2] = (33*(20625 + 6600*ccI + 528*ccI^2 + 115140*ccT + 
       60096*ccI*ccT + 7872*ccI^2*ccT - 34384*ccT^2 - 8064*ccI*ccT^2 + 
       2240*ccT^3))/16
 
savingP1[0, 4, 0, 0][1] = 440*(-21870 - 4860*ccI - 270*ccI^2 + 2781*ccT + 
      498*ccI*ccT + 21*ccI^2*ccT - 178*ccT^2 - 18*ccI*ccT^2 + 5*ccT^3)
 
savingP1[0, 4, 0, 0][2] = 88*ccT*(-13635 - 3510*ccI - 243*ccI^2 + 7308*ccT + 
      1896*ccI*ccT + 132*ccI^2*ccT - 992*ccT^2 - 144*ccI*ccT^2 + 40*ccT^3)
 
savingP1[0, 4, 0, 0][3] = 132*(-1800 - 720*ccI - 72*ccI^2 + 1615*ccT + 
      598*ccI*ccT + 55*ccI^2*ccT - 318*ccT^2 - 54*ccI*ccT^2 + 15*ccT^3)
 
savingP1[0, 5, 0, 0][1] = (33*(-19508125 - 3185000*ccI - 130000*ccI^2 + 
       1767308*ccT + 232768*ccI*ccT + 7232*ccI^2*ccT - 78320*ccT^2 - 
       5760*ccI*ccT^2 + 1600*ccT^3))/32
 
savingP1[0, 5, 0, 0][2] = (55*(-5 + 4*ccT)*(-2528253 - 412776*ccI - 
       16848*ccI^2 + 629388*ccT + 108864*ccI*ccT + 5184*ccI^2*ccT - 
       55280*ccT^2 - 5760*ccI*ccT^2 + 1600*ccT^3))/128
 
savingP1[0, 5, 0, 0][3] = (33*(-31213 - 5096*ccI - 208*ccI^2 + 276236*ccT + 
       77632*ccI*ccT + 5696*ccI^2*ccT - 43760*ccT^2 - 5760*ccI*ccT^2 + 
       1600*ccT^3))/16
 
savingP1[0, 6, 0, 0][1] = (14*(-7983360 - 997920*ccI - 31185*ccI^2 + 
       547988*ccT + 55386*ccI*ccT + 1323*ccI^2*ccT - 17765*ccT^2 - 
       990*ccI*ccT^2 + 275*ccT^3))/3
 
savingP1[0, 6, 0, 0][2] = 8*(4730880 + 591360*ccI + 18480*ccI^2 - 
      2198439*ccT - 269358*ccI*ccT - 8319*ccI^2*ccT + 254588*ccT^2 + 
      29616*ccI*ccT^2 + 903*ccI^2*ccT^2 - 13640*ccT^3 - 990*ccI*ccT^3 + 
      275*ccT^4)
 
savingP1[0, 6, 0, 0][3] = 10*(295680 + 36960*ccI + 1155*ccI^2 - 290844*ccT - 
      43278*ccI*ccT - 1794*ccI^2*ccT + 116627*ccT^2 + 19860*ccI*ccT^2 + 
      939*ccI^2*ccT^2 - 10670*ccT^3 - 990*ccI*ccT^3 + 275*ccT^4)
 
savingP1[0, 6, 0, 0][4] = (16*(-79935 - 19710*ccI - 1215*ccI^2 + 82316*ccT + 
       17856*ccI*ccT + 999*ccI^2*ccT - 9680*ccT^2 - 990*ccI*ccT^2 + 
       275*ccT^3))/3
 
savingP1[0, 7, 0, 0][1] = (7*(-217005075 - 21432600*ccI - 529200*ccI^2 + 
       11760180*ccT + 941760*ccI*ccT + 17856*ccI^2*ccT - 290576*ccT^2 - 
       12672*ccI*ccT^2 + 3520*ccT^3))/24
 
savingP1[0, 7, 0, 0][2] = (7*(8303765625 + 820125000*ccI + 20250000*ccI^2 - 
       2309338800*ccT - 220289760*ccI*ccT - 5263488*ccI^2*ccT + 
       174378720*ccT^2 + 15126912*ccI*ccT^2 + 334080*ccI^2*ccT^2 - 
       6524672*ccT^3 - 354816*ccI*ccT^3 + 98560*ccT^4))/384
 
savingP1[0, 7, 0, 0][3] = (3*(1076168025 + 106288200*ccI + 2624400*ccI^2 - 
       452205360*ccT - 46199520*ccI*ccT - 1245312*ccI^2*ccT + 
       82946272*ccT^2 + 9748864*ccI*ccT^2 + 325888*ccI^2*ccT^2 - 
       5105408*ccT^3 - 354816*ccI*ccT^3 + 98560*ccT^4))/128
 
savingP1[0, 7, 0, 0][4] = (5*(-2657205 - 262440*ccI - 6480*ccI^2 + 
       10995948*ccT + 1905984*ccI*ccT + 88128*ccI^2*ccT - 1068144*ccT^2 - 
       88704*ccI*ccT^2 + 24640*ccT^3))/48
 
savingP1[0, 8, 0, 0][1] = (168*(-7800000 - 624000*ccI - 12480*ccI^2 + 
       343761*ccT + 22362*ccI*ccT + 345*ccI^2*ccT - 6682*ccT^2 - 
       234*ccI*ccT^2 + 65*ccT^3))/13
 
savingP1[0, 8, 0, 0][2] = (112*(157950000 + 12636000*ccI + 252720*ccI^2 - 
       29905725*ccT - 2290410*ccI*ccT - 43821*ccI^2*ccT + 1617940*ccT^2 + 
       109368*ccI*ccT^2 + 1836*ccI^2*ccT^2 - 44512*ccT^3 - 1872*ccI*ccT^3 + 
       520*ccT^4))/39
 
savingP1[0, 8, 0, 0][3] = (56*(27300000 + 2184000*ccI + 43680*ccI^2 - 
       6868350*ccT - 542940*ccI*ccT - 10974*ccI^2*ccT + 712895*ccT^2 + 
       61062*ccI*ccT^2 + 1479*ccI^2*ccT^2 - 30758*ccT^3 - 1638*ccI*ccT^3 + 
       455*ccT^4))/13
 
savingP1[0, 8, 0, 0][4] = (8*(13650000 + 1092000*ccI + 21840*ccI^2 - 
       9543483*ccT - 919686*ccI*ccT - 25035*ccI^2*ccT + 3200332*ccT^2 + 
       380424*ccI*ccT^2 + 12660*ccI^2*ccT^2 - 206752*ccT^3 - 
       13104*ccI*ccT^3 + 3640*ccT^4))/13
 
savingP1[0, 8, 0, 0][5] = (100*(-285144 - 47088*ccI - 1944*ccI^2 + 
       313895*ccT + 44262*ccI*ccT + 1647*ccI^2*ccT - 24206*ccT^2 - 
       1638*ccI*ccT^2 + 455*ccT^3))/39
 
savingP1[0, 9, 0, 0][1] = (5*(-6350606955 - 419874840*ccI - 6940080*ccI^2 + 
       232778804*ccT + 12549312*ccI*ccT + 160704*ccI^2*ccT - 3650192*ccT^2 - 
       104832*ccI*ccT^2 + 29120*ccT^3))/208
 
savingP1[0, 9, 0, 0][2] = (9*(104580296975 + 6914399800*ccI + 
       114287600*ccI^2 - 14518619600*ccT - 913284640*ccI*ccT - 
       14331776*ccI^2*ccT + 596639776*ccT^2 + 32444032*ccI*ccT^2 + 
       429824*ccI^2*ccT^2 - 12556544*ccT^3 - 419328*ccI*ccT^3 + 
       116480*ccT^4))/832
 
savingP1[0, 9, 0, 0][3] = (3*(27223109375 + 1799875000*ccI + 29750000*ccI^2 - 
       4692899600*ccT - 300758560*ccI*ccT - 4863104*ccI^2*ccT + 
       318303520*ccT^2 + 20838016*ccI*ccT^2 + 377600*ccI^2*ccT^2 - 
       10040576*ccT^3 - 419328*ccI*ccT^3 + 116480*ccT^4))/208
 
savingP1[0, 9, 0, 0][4] = (7*(3528114975 + 233263800*ccI + 3855600*ccI^2 - 
       1091667600*ccT - 76062240*ccI*ccT - 1420416*ccI^2*ccT + 
       178324256*ccT^2 + 15599232*ccI*ccT^2 + 393984*ccI^2*ccT^2 - 
       8363264*ccT^3 - 419328*ccI*ccT^3 + 116480*ccT^4))/416
 
savingP1[0, 9, 0, 0][5] = (105*(-1244485 - 82280*ccI - 1360*ccI^2 + 
       4028012*ccT + 471616*ccI*ccT + 14912*ccI^2*ccT - 263536*ccT^2 - 
       14976*ccI*ccT^2 + 4160*ccT^3))/208
 
savingP1[0, 10, 0, 0][1] = (44*(-65610000 - 3645000*ccI - 50625*ccI^2 + 
       2035836*ccT + 92466*ccI*ccT + 999*ccI^2*ccT - 26285*ccT^2 - 
       630*ccI*ccT^2 + 175*ccT^3))/13
 
savingP1[0, 10, 0, 0][2] = (80*(403107840 + 22394880*ccI + 311040*ccI^2 - 
       43091487*ccT - 2266974*ccI*ccT - 29727*ccI^2*ccT + 1399548*ccT^2 + 
       62712*ccI*ccT^2 + 675*ccI^2*ccT^2 - 23240*ccT^3 - 630*ccI*ccT^3 + 
       175*ccT^4))/13
 
savingP1[0, 10, 0, 0][3] = (36*(382637520 + 21257640*ccI + 295245*ccI^2 - 
       48688956*ccT - 2595042*ccI*ccT - 34686*ccI^2*ccT + 2361277*ccT^2 + 
       122644*ccI*ccT^2 + 1717*ccI^2*ccT^2 - 56490*ccT^3 - 1890*ccI*ccT^3 + 
       525*ccT^4))/13
 
savingP1[0, 10, 0, 0][4] = (128*(25194240 + 1399680*ccI + 19440*ccI^2 - 
       4759047*ccT - 264654*ccI*ccT - 3807*ccI^2*ccT + 450924*ccT^2 + 
       29928*ccI*ccT^2 + 579*ccI^2*ccT^2 - 15680*ccT^3 - 630*ccI*ccT^3 + 
       175*ccT^4))/13
 
savingP1[0, 10, 0, 0][5] = (140*(1574640 + 87480*ccI + 1215*ccI^2 - 
       963252*ccT - 64854*ccI*ccT - 1242*ccI^2*ccT + 289743*ccT^2 + 
       25212*ccI*ccT^2 + 615*ccI^2*ccT^2 - 13790*ccT^3 - 630*ccI*ccT^3 + 
       175*ccT^4))/13
 
savingP1[0, 10, 0, 0][6] = (168*(-91035 - 10710*ccI - 315*ccI^2 + 
       104044*ccT + 10264*ccI*ccT + 271*ccI^2*ccT - 5640*ccT^2 - 
       270*ccI*ccT^2 + 75*ccT^3))/13




(* %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% *)

savingP2[0, 2, 0, 0][1] = -528*(92400 + 46200*I + 5775*I^2 - 35580*T - 
      14790*I*T - 1482*I^2*T + 15103*T^2 + 5772*I*T^2 + 
      519*I^2*T^2 - 2758*T^3 - 630*I*T^3 + 175*T^4)
 
savingP2[0, 2, 0, 0][2] = -352*(-20625 - 14850*I - 2673*I^2 + 25675*T + 
      15462*I*T + 2322*I^2*T + 3348*T^2 + 2466*I*T^2 + 
      459*I^2*T^2 - 1953*T^3 - 630*I*T^3 + 175*T^4)
 
savingP2[0, 3, 0, 0][1] = (-11*(247809375 + 79299000*I + 6343920*I^2 - 
       40972976*T - 10151712*I*T - 577152*I^2*T + 9219744*T^2 + 
       2162304*I*T^2 + 117504*I^2*T^2 - 1069824*T^3 - 
       161280*I*T^3 + 44800*T^4))/8
 
savingP2[0, 3, 0, 0][2] = (-33*(-1835625 - 587400*I - 46992*I^2 + 
       9242160*T + 4982496*I*T + 667776*I^2*T + 1611040*T^2 + 
       838272*I*T^2 + 132864*I^2*T^2 - 657664*T^3 - 
       161280*I*T^3 + 44800*T^4))/16
 
savingP2[0, 4, 0, 0][1] = -1760*(787320 + 174960*I + 9720*I^2 - 
      78246*T - 13068*I*T - 486*I^2*T + 10617*T^2 + 
      1650*I*T^2 + 57*I^2*T^2 - 854*T^3 - 90*I*T^3 + 25*T^4)
 
savingP2[0, 4, 0, 0][2] = -352*T*(296460 + 48600*I + 972*I^2 - 
      91233*T - 6642*I*T + 783*I^2*T + 33060*T^2 + 
      8088*I*T^2 + 636*I^2*T^2 - 4672*T^3 - 720*I*T^3 + 
      200*T^4)
 
savingP2[0, 4, 0, 0][3] = -528*(-64800 - 25920*I - 2592*I^2 + 56340*T + 
      20808*I*T + 1908*I^2*T + 4147*T^2 + 1654*I*T^2 + 
      211*I^2*T^2 - 1482*T^3 - 270*I*T^3 + 75*T^4)
 
savingP2[0, 5, 0, 0][1] = (-33*(4077198125 + 665665000*I + 27170000*I^2 - 
       281034128*T - 34139488*I*T - 912512*I^2*T + 25132000*T^2 + 
       2746240*I*T^2 + 62720*I^2*T^2 - 1491200*T^3 - 
       115200*I*T^3 + 32000*T^4))/32
 
savingP2[0, 5, 0, 0][2] = (-55*(-5 + 4*T)*(528404877 + 86270184*I + 
       3521232*I^2 - 82196496*T - 9110880*I*T - 93312*I^2*T + 
       11648480*T^2 + 1906560*I*T^2 + 103680*I^2*T^2 - 
       1030400*T^3 - 115200*I*T^3 + 32000*T^4))/128
 
savingP2[0, 5, 0, 0][3] = (-33*(6523517 + 1065064*I + 43472*I^2 + 
       35118256*T + 12570272*I*T + 1042816*I^2*T + 3078880*T^2 + 
       872320*I*T^2 + 93440*I^2*T^2 - 800000*T^3 - 
       115200*I*T^3 + 32000*T^4))/16
 
savingP2[0, 6, 0, 0][1] = (-56*(566818560 + 70852320*I + 2214135*I^2 - 
       29274548*T - 2719206*I*T - 55458*I^2*T + 1838535*T^2 + 
       147780*I*T^2 + 2295*I^2*T^2 - 84150*T^3 - 4950*I*T^3 + 
       1375*T^4))/3
 
savingP2[0, 6, 0, 0][2] = -32*(-335892480 - 41986560*I - 1312080*I^2 + 
      147667119*T + 17736318*I*T + 526599*I^2*T - 14138033*T^2 - 
      1391706*I*T^2 - 28998*I^2*T^2 + 1151460*T^3 + 
      128130*I*T^3 + 4395*I^2*T^3 - 63525*T^4 - 4950*I*T^4 + 
      1375*T^5)
 
savingP2[0, 6, 0, 0][3] = -40*(-20993280 - 2624160*I - 82005*I^2 + 
      11640444*T + 894258*I*T - 5571*I^2*T - 752729*T^2 + 
      327438*I*T^2 + 33993*I^2*T^2 + 451305*T^3 + 69990*I*T^3 + 
      4215*I^2*T^3 - 48675*T^4 - 4950*I*T^4 + 1375*T^5)
 
savingP2[0, 6, 0, 0][4] = (-64*(-5675385 - 1399410*I - 86265*I^2 + 
       3874711*T + 1009926*I*T + 62154*I^2*T + 195180*T^2 + 
       44370*I*T^2 + 3915*I^2*T^2 - 43725*T^3 - 4950*I*T^3 + 
       1375*T^4))/3
 
savingP2[0, 7, 0, 0][1] = (-7*(80074872675 + 7908629400*I + 
       195274800*I^2 - 3251614320*T - 239237280*I*T - 
       3874176*I^2*T + 150364704*T^2 + 9207936*I*T^2 + 
       99072*I^2*T^2 - 5488384*T^3 - 253440*I*T^3 + 70400*T^4))/24
 
savingP2[0, 7, 0, 0][2] = (-7*(-3064089515625 - 302626125000*I - 
       7472250000*I^2 + 806031915300*T + 76246738560*I*T + 
       1793492928*I^2*T - 53554972320*T^2 - 4231533312*I*T^2 - 
       75485952*I^2*T^2 + 3044706432*T^3 + 250619904*I*T^3 + 
       6091776*I^2*T^3 - 121445632*T^4 - 7096320*I*T^4 + 
       1971200*T^5))/384
 
savingP2[0, 7, 0, 0][3] = (-3*(-397106001225 - 39220345800*I - 
       968403600*I^2 + 142317967140*T + 12680530560*I*T + 
       254549952*I^2*T - 13149936288*T^2 - 403759872*I*T^2 + 
       28839168*I^2*T^2 + 1434478720*T^3 + 153806848*I*T^3 + 
       6255616*I^2*T^3 - 93060352*T^4 - 7096320*I*T^4 + 
       1971200*T^5))/128
 
savingP2[0, 7, 0, 0][4] = (-5*(980508645 + 96840360*I + 2391120*I^2 + 
       1952972208*T + 497448864*I*T + 27485568*I^2*T + 
       111312864*T^2 + 19094400*I*T^2 + 1430784*I^2*T^2 - 
       19100928*T^3 - 1774080*I*T^3 + 492800*T^4))/48
 
savingP2[0, 8, 0, 0][1] = (-672*(904800000 + 72384000*I + 1447680*I^2 - 
       29855724*T - 1786488*I*T - 23628*I^2*T + 1054381*T^2 + 
       50586*I*T^2 + 381*I^2*T^2 - 31486*T^3 - 1170*I*T^3 + 
       325*T^4))/13
 
savingP2[0, 8, 0, 0][2] = (-448*(-18322200000 - 1465776000*I - 
       29315520*I^2 + 3260658900*T + 248429160*I*T + 
       4713876*I^2*T - 160561375*T^2 - 10264878*I*T^2 - 
       151983*I^2*T^2 + 6809340*T^3 + 430344*I*T^3 + 
       7668*I^2*T^3 - 207168*T^4 - 9360*I*T^4 + 2600*T^5))/39
 
savingP2[0, 8, 0, 0][3] = (-224*(-3166800000 - 253344000*I - 
       5066880*I^2 + 730433400*T + 54998640*I*T + 1002744*I^2*T - 
       51217790*T^2 - 2554812*I*T^2 - 702*I^2*T^2 + 3206835*T^3 + 
       254886*I*T^3 + 7347*I^2*T^3 - 140322*T^4 - 8190*I*T^4 + 
       2275*T^5))/13
 
savingP2[0, 8, 0, 0][4] = (-32*(-1583400000 - 126672000*I - 2533440*I^2 + 
       639336972*T + 30930264*I*T - 193716*I^2*T + 12915383*T^2 + 
       16448094*I*T^2 + 929799*I^2*T^2 + 10925604*T^3 + 
       1164216*I*T^3 + 54636*I^2*T^3 - 926016*T^4 - 
       65520*I*T^4 + 18200*T^5))/13
 
savingP2[0, 8, 0, 0][5] = (-400*(-33076704 - 5462208*I - 225504*I^2 + 
       19103188*T + 3718728*I*T + 161460*I^2*T + 720267*T^2 + 
       103014*I*T^2 + 6507*I^2*T^2 - 107562*T^3 - 8190*I*T^3 + 
       2275*T^4))/39
 
savingP2[0, 9, 0, 0][1] = (-5*(3613495357395 + 238908783960*I + 
       3948905520*I^2 - 99253635056*T - 4930807968*I*T - 
       54400896*I^2*T + 2755663392*T^2 + 105966720*I*T^2 + 
       559872*I^2*T^2 - 68699904*T^3 - 2096640*I*T^3 + 
       582400*T^4))/208
 
savingP2[0, 9, 0, 0][2] = (-9*(-59506188978775 - 3934293486200*I - 
       65029644400*I^2 + 7711870386300*T + 482918240640*I*T + 
       7532667456*I^2*T - 294338263904*T^2 - 15447987456*I*T^2 - 
       189762816*I^2*T^2 + 9707557760*T^3 + 484562944*I*T^3 + 
       6499328*I^2*T^3 - 233915136*T^4 - 8386560*I*T^4 + 
       2329600*T^5))/832
 
savingP2[0, 9, 0, 0][3] = (-3*(-15489949234375 - 1024128875000*I - 
       16927750000*I^2 + 2486066495100*T + 155859519360*I*T + 
       2407573824*I^2*T - 131456186720*T^2 - 6292167936*I*T^2 - 
       45348096*I^2*T^2 + 5756375936*T^3 + 354383872*I*T^3 + 
       7543808*I^2*T^3 - 183595776*T^4 - 8386560*I*T^4 + 
       2329600*T^5))/208
 
savingP2[0, 9, 0, 0][4] = (-7*(-2007497420775 - 132727102200*I - 
       2193836400*I^2 + 516763698300*T + 30150714240*I*T + 
       375679296*I^2*T - 26262787424*T^2 + 941716224*I*T^2 + 
       100756224*I^2*T^2 + 2814522240*T^3 + 217626624*I*T^3 + 
       7216128*I^2*T^3 - 150049536*T^4 - 8386560*I*T^4 + 
       2329600*T^5))/416
 
savingP2[0, 9, 0, 0][5] = (-105*(708111965 + 46817320*I + 773840*I^2 + 
       952711312*T + 180442016*I*T + 7042432*I^2*T + 
       38868576*T^2 + 4420480*I*T^2 + 240896*I^2*T^2 - 
       4655872*T^3 - 299520*I*T^3 + 83200*T^4))/208
 
savingP2[0, 10, 0, 0][1] = (-176*(11219310000 + 623295000*I + 
       8656875*I^2 - 261316044*T - 10958814*I*T - 102546*I^2*T + 
       5839515*T^2 + 183420*I*T^2 + 675*I^2*T^2 - 123550*T^3 - 
       3150*I*T^3 + 875*T^4))/13
 
savingP2[0, 10, 0, 0][2] = (-320*(-68931440640 - 3829524480*I - 
       53187840*I^2 + 6836428107*T + 357972534*I*T + 
       4667787*I^2*T - 208912905*T^2 - 9135234*I*T^2 - 
       93798*I^2*T^2 + 5519940*T^3 + 222570*I*T^3 + 
       2295*I^2*T^3 - 108325*T^4 - 3150*I*T^4 + 875*T^5))/13
 
savingP2[0, 10, 0, 0][3] = (-144*(-65431015920 - 3635056440*I - 
       50486895*I^2 + 7761970476*T + 408679182*I*T + 
       5333931*I^2*T - 317969667*T^2 - 13529574*I*T^2 - 
       111357*I^2*T^2 + 10558615*T^3 + 518890*I*T^3 + 
       8425*I^2*T^3 - 258825*T^4 - 9450*I*T^4 + 2625*T^5))/13
 
savingP2[0, 10, 0, 0][4] = (-512*(-4308215040 - 239345280*I - 
       3324240*I^2 + 735368787*T + 38087334*I*T + 468747*I^2*T - 
       35667729*T^2 - 634338*I*T^2 + 25866*I^2*T^2 + 
       1924380*T^3 + 114330*I*T^3 + 2775*I^2*T^3 - 70525*T^4 - 
       3150*I*T^4 + 875*T^5))/13
 
savingP2[0, 10, 0, 0][5] = (-560*(-269263440 - 14959080*I - 207765*I^2 + 
       97443972*T + 3304314*I*T - 14823*I^2*T + 5247855*T^2 + 
       1919646*I*T^2 + 72657*I^2*T^2 + 900765*T^3 + 
       69870*I*T^3 + 2595*I^2*T^3 - 61075*T^4 - 3150*I*T^4 + 
       875*T^5))/13
 
savingP2[0, 10, 0, 0][6] = (-672*(-15566985 - 1831410*I - 53865*I^2 + 
       8002899*T + 1203894*I*T + 38466*I^2*T + 235060*T^2 + 
       22930*I*T^2 + 1075*I^2*T^2 - 24825*T^3 - 1350*I*T^3 + 
       375*T^4))/13


==> anc/3pt_coupl_mstar2_0b0_spin2 <==

(* %%%%%%%%%%%%%%%%%%% NOTATION %%%%%%%%%%%%%%%%%% *)
(*                                                 *)
(*        savingP1[ a, b, a, spin][ block ]        *)
(*        savingP2[ a, b, a, spin][ block ]        *)
(*                                                 *)
(* %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%  *)



(* %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% *)


savingP1[0, 2, 0, 2][1] = 1980*(-91728 - 45864*I - 5733*I^2 + 20896*T + 
      8450*I*T + 793*I^2*T - 2373*T^2 - 546*I*T^2 + 105*T^3)
 
savingP1[0, 2, 0, 2][2] = 3960*(-6534 - 5148*I - 1014*I^2 + 1728*T + 
      1560*I*T + 299*I^2*T - 504*T^2 - 182*I*T^2 + 35*T^3)
 
savingP1[0, 3, 0, 2][1] = (495*(-9871875 - 3159000*I - 252720*I^2 + 
       1194660*T + 312000*I*T + 19136*I^2*T - 76944*T^2 - 
       11648*I*T^2 + 2240*T^3))/8
 
savingP1[0, 3, 0, 2][2] = (495*(609375 + 195000*I + 15600*I^2 + 
       361132*T + 293696*I*T + 50752*I^2*T - 120624*T^2 - 
       34944*I*T^2 + 6720*T^3))/16
 
savingP1[0, 4, 0, 2][1] = 6600*(-227448 - 50544*I - 2808*I^2 + 
      18071*T + 3302*I*T + 143*I^2*T - 738*T^2 - 78*I*T^2 + 
      15*T^3)
 
savingP1[0, 4, 0, 2][2] = 2640*(-227448 - 50544*I - 2808*I^2 - 8785*T - 
      6058*I*T - 793*I^2*T + 14924*T^2 + 4784*I*T^2 + 
      416*I^2*T^2 - 1776*T^3 - 312*I*T^3 + 60*T^4)
 
savingP1[0, 4, 0, 2][3] = 660*(-44944 - 22048*I - 2704*I^2 + 17303*T + 
      9230*I*T + 1079*I^2*T - 3294*T^2 - 702*I*T^2 + 135*T^3)
 
savingP1[0, 5, 0, 2][1] = (165*(-596948625 - 97461000*I - 3978000*I^2 + 
       34506508*T + 4666688*I*T + 150592*I^2*T - 966960*T^2 - 
       74880*I*T^2 + 14400*T^3))/32
 
savingP1[0, 5, 0, 2][2] = (2475*(-128940903 - 21051576*I - 859248*I^2 - 
       19551888*T - 3740256*I*T - 194688*I^2*T + 4069728*T^2 + 
       783744*I*T^2 + 43264*I^2*T^2 - 272640*T^3 - 
       33280*I*T^3 + 6400*T^4))/128
 
savingP1[0, 5, 0, 2][3] = (165*(1591863 + 259896*I + 10608*I^2 + 
       2486476*T + 1082432*I*T + 110656*I^2*T - 431280*T^2 - 
       74880*I*T^2 + 14400*T^3))/16
 
savingP1[0, 6, 0, 2][1] = 210*(-26687232 - 3335904*I - 104247*I^2 + 
      1191672*T + 124254*I*T + 3107*I^2*T - 24255*T^2 - 
      1430*I*T^2 + 275*T^3)
 
savingP1[0, 6, 0, 2][2] = 120*(-47443968 - 5930496*I - 185328*I^2 - 
      12344778*T - 1627236*I*T - 55458*I^2*T + 1177856*T^2 + 
      153712*I*T^2 + 5681*I^2*T^2 - 48840*T^3 - 4290*I*T^3 + 
      825*T^4)
 
savingP1[0, 6, 0, 2][3] = 150*(-2965248 - 370656*I - 11583*I^2 - 
      709128*T - 184626*I*T - 13338*I^2*T + 426209*T^2 + 
      94900*I*T^2 + 5993*I^2*T^2 - 35970*T^3 - 4290*I*T^3 + 
      825*T^4)
 
savingP1[0, 6, 0, 2][4] = 240*(-196830 - 63180*I - 5070*I^2 + 89424*T + 
      28704*I*T + 2171*I^2*T - 10560*T^2 - 1430*I*T^2 + 
      275*T^3)
 
savingP1[0, 7, 0, 2][1] = (105*(-714670047 - 70584696*I - 1742832*I^2 + 
       25639124*T + 2125760*I*T + 42432*I^2*T - 395472*T^2 - 
       18304*I*T^2 + 3520*T^3))/8
 
savingP1[0, 7, 0, 2][2] = (105*(-9115689375 - 900315000*I - 
       22230000*I^2 - 4741623184*T - 477843808*I*T - 
       12215424*I^2*T + 280597088*T^2 + 26915200*I*T^2 + 
       708864*I^2*T^2 - 7825664*T^3 - 512512*I*T^3 + 98560*T^4))/
     128
 
savingP1[0, 7, 0, 2][3] = (15*(-10632540087 - 1050127416*I - 
       25929072*I^2 - 5412591760*T - 643388512*I*T - 
       22851712*I^2*T + 973786976*T^2 + 139308416*I*T^2 + 
       6166784*I^2*T^2 - 51980544*T^3 - 4612608*I*T^3 + 
       887040*T^4))/128
 
savingP1[0, 7, 0, 2][4] = (75*(1620567 + 160056*I + 3952*I^2 + 
       10918476*T + 2879552*I*T + 190528*I^2*T - 1132208*T^2 - 
       128128*I*T^2 + 24640*T^3))/16
 
savingP1[0, 8, 0, 2][1] = 2520*(-5850000 - 468000*I - 9360*I^2 + 
      173375*T + 11710*I*T + 191*I^2*T - 2094*T^2 - 
      78*I*T^2 + 15*T^3)
 
savingP1[0, 8, 0, 2][2] = 3360*T*(-2473497 - 198666*I - 4017*I^2 + 
      103356*T + 7680*I*T + 152*I^2*T - 2064*T^2 - 
      104*I*T^2 + 20*T^3)
 
savingP1[0, 8, 0, 2][3] = 840*T*(-2644668 - 223704*I - 5148*I^2 + 
      228329*T + 22690*I*T + 713*I^2*T - 8106*T^2 - 
      546*I*T^2 + 105*T^3)
 
savingP1[0, 8, 0, 2][4] = 240*T*(-1172925 - 169650*I - 7605*I^2 + 
      423020*T + 67840*I*T + 3128*I^2*T - 25872*T^2 - 
      2184*I*T^2 + 420*T^3)
 
savingP1[0, 8, 0, 2][5] = 1500*(-50544 - 11232*I - 624*I^2 + 25299*T + 
      5286*I*T + 275*I^2*T - 1974*T^2 - 182*I*T^2 + 35*T^3)



(* %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% *)


savingP2[0, 2, 0, 2][1] = -7920*(1742832 + 871416*I + 108927*I^2 - 
      339712*T - 139022*I*T - 13780*I^2*T + 90463*T^2 + 
      34736*I*T^2 + 3133*I^2*T^2 - 11508*T^3 - 2730*I*T^3 + 
      525*T^4)
 
savingP2[0, 2, 0, 2][2] = -15840*(-124146 - 97812*I - 19266*I^2 + 
      113886*T + 68484*I*T + 10205*I^2*T + 936*T^2 + 
      2938*I*T^2 + 871*I^2*T^2 - 2401*T^3 - 910*I*T^3 + 
      175*T^4)
 
savingP2[0, 3, 0, 2][1] = (-495*(1549884375 + 495963000*I + 
       39677040*I^2 - 130268880*T - 31493280*I*T - 
       1735552*I^2*T + 17148192*T^2 + 4021888*I*T^2 + 
       222976*I^2*T^2 - 1431808*T^3 - 232960*I*T^3 + 44800*T^4))/8
 
savingP2[0, 3, 0, 2][2] = (-495*(-95671875 - 30615000*I - 2449200*I^2 + 
       122250224*T + 65776672*I*T + 9436544*I^2*T - 545312*T^2 + 
       1988480*I*T^2 + 802048*I^2*T^2 - 2091264*T^3 - 
       698880*I*T^3 + 134400*T^4))/16
 
savingP2[0, 4, 0, 2][1] = -26400*(14556672 + 3234816*I + 179712*I^2 - 
      764128*T - 125632*I*T - 4576*I^2*T + 56435*T^2 + 
      8606*I*T^2 + 299*I^2*T^2 - 3354*T^3 - 390*I*T^3 + 
      75*T^4)
 
savingP2[0, 4, 0, 2][2] = -10560*(14556672 + 3234816*I + 179712*I^2 - 
      663328*T - 320320*I*T - 42016*I^2*T - 74891*T^2 + 
      67522*I*T^2 + 12493*I^2*T^2 + 50708*T^3 + 15392*I*T^3 + 
      1976*I^2*T^3 - 7536*T^4 - 1560*I*T^4 + 300*T^5)
 
savingP2[0, 4, 0, 2][3] = -2640*(-2876416 - 1411072*I - 173056*I^2 + 
      2052256*T + 779584*I*T + 76960*I^2*T - 29869*T^2 + 
      5798*I*T^2 + 3731*I^2*T^2 - 13446*T^3 - 3510*I*T^3 + 
      675*T^4)
 
savingP2[0, 5, 0, 2][1] = (-165*(222661837125 + 36352953000*I + 
       1483794000*I^2 - 8445067216*T - 1023447776*I*T - 
       27424384*I^2*T + 385861600*T^2 + 40327040*I*T^2 + 
       881920*I^2*T^2 - 17337600*T^3 - 1497600*I*T^3 + 
       288000*T^4))/32
 
savingP2[0, 5, 0, 2][2] = (-2475*(48094956819 + 7852237848*I + 
       320499504*I^2 + 7151760324*T + 1117853568*I*T + 
       36264384*I^2*T - 775183392*T^2 - 65544960*I*T^2 + 
       2119936*I^2*T^2 + 62666880*T^3 + 11048960*I*T^3 + 
       865280*I^2*T^3 - 4563200*T^4 - 665600*I*T^4 + 128000*T^5))/
     128
 
savingP2[0, 5, 0, 2][3] = (-165*(-593764899 - 96941208*I - 3956784*I^2 + 
       1240128272*T + 452886304*I*T + 43202432*I^2*T - 
       20335520*T^2 + 590720*I*T^2 + 1680640*I^2*T^2 - 
       6624000*T^3 - 1497600*I*T^3 + 288000*T^4))/16
 
savingP2[0, 6, 0, 2][1] = -840*(3389278464 + 423659808*I + 13239369*I^2 - 
      99962424*T - 9378018*I*T - 196144*I^2*T + 3038265*T^2 + 
      226720*I*T^2 + 3055*I^2*T^2 - 107800*T^3 - 7150*I*T^3 + 
      1375*T^4)
 
savingP2[0, 6, 0, 2][2] = -480*(6025383936 + 753172992*I + 23536656*I^2 + 
      1607005386*T + 201309732*I*T + 6053346*I^2*T - 
      97143182*T^2 - 8689564*I*T^2 - 79157*I^2*T^2 + 
      4452920*T^3 + 531310*I*T^3 + 27365*I^2*T^3 - 203775*T^4 - 
      21450*I*T^4 + 4125*T^5)
 
savingP2[0, 6, 0, 2][3] = -600*(376586496 + 47073312*I + 1471041*I^2 - 
      25070904*T - 14628978*I*T - 1396629*I^2*T + 8271049*T^2 + 
      6186362*I*T^2 + 564967*I^2*T^2 + 798035*T^3 + 
      156130*I*T^3 + 25805*I^2*T^3 - 139425*T^4 - 21450*I*T^4 + 
      4125*T^5)
 
savingP2[0, 6, 0, 2][4] = -960*(-24997410 - 8023860*I - 643890*I^2 + 
      14479398*T + 3961308*I*T + 279617*I^2*T - 220080*T^2 - 
      7670*I*T^2 + 7735*I^2*T^2 - 39325*T^3 - 7150*I*T^3 + 
      1375*T^4)
 
savingP2[0, 7, 0, 2][1] = (-105*(472396901067 + 46656484056*I + 
       1152011952*I^2 - 11315871952*T - 849520672*I*T - 
       14368640*I^2*T + 241693088*T^2 + 13293696*I*T^2 + 
       103168*I^2*T^2 - 6992128*T^3 - 366080*I*T^3 + 70400*T^4))/8
 
savingP2[0, 7, 0, 2][2] = (-105*(6025470676875 + 595108215000*I + 
       14694030000*I^2 + 3171510885476*T + 313779619712*I*T + 
       7641190336*I^2*T - 129909629216*T^2 - 9914854144*I*T^2 - 
       130973440*I^2*T^2 + 4023520384*T^3 + 348854272*I*T^3 + 
       12473344*I^2*T^3 - 130828544*T^4 - 10250240*I*T^4 + 
       1971200*T^5))/128
 
savingP2[0, 7, 0, 2][3] = (-15*(7028108997507 + 694134221976*I + 
       17139116592*I^2 + 2845768075652*T + 217125234560*I*T + 
       954060224*I^2*T - 198512377376*T^2 + 11620740352*I*T^2 + 
       2123999488*I^2*T^2 + 12279582848*T^3 + 1360566272*I*T^3 + 
       116519936*I^2*T^3 - 808448256*T^4 - 92252160*I*T^4 + 
       17740800*T^5))/128
 
savingP2[0, 7, 0, 2][4] = (-75*(-1071194787 - 105797016*I - 2612272*I^2 + 
       7060598928*T + 1886708512*I*T + 125497216*I^2*T - 
       107163040*T^2 - 7236736*I*T^2 + 2852096*I^2*T^2 - 
       16222976*T^3 - 2562560*I*T^3 + 492800*T^4))/16
 
savingP2[0, 8, 0, 2][1] = -10080*(1216800000 + 97344000*I + 1946880*I^2 - 
      24362000*T - 1499680*I*T - 21008*I^2*T + 381563*T^2 + 
      15862*I*T^2 + 59*I^2*T^2 - 9222*T^3 - 390*I*T^3 + 
      75*T^4)
 
savingP2[0, 8, 0, 2][2] = -13440*T*(512187624 + 40811472*I + 
      807144*I^2 - 15521571*T - 986622*I*T - 12571*I^2*T + 
      349188*T^2 + 22960*I*T^2 + 592*I^2*T^2 - 8656*T^3 - 
      520*I*T^3 + 100*T^4)
 
savingP2[0, 8, 0, 2][3] = -3360*T*(514609056 + 38645568*I + 
      632736*I^2 - 25182404*T - 725608*I*T + 45916*I^2*T + 
      835757*T^2 + 66730*I*T^2 + 3533*I^2*T^2 - 31794*T^3 - 
      2730*I*T^3 + 525*T^4)
 
savingP2[0, 8, 0, 2][4] = -960*T*(22206600 - 13993200*I - 1155960*I^2 + 
      22727185*T + 8836490*I*T + 538681*I^2*T + 310484*T^2 + 
      40816*I*T^2 + 12752*I^2*T^2 - 94416*T^3 - 10920*I*T^3 + 
      2100*T^4)
 
savingP2[0, 8, 0, 2][5] = -6000*(-10513152 - 2336256*I - 129792*I^2 + 
      5161104*T + 1077024*I*T + 55952*I^2*T - 67233*T^2 - 
      4226*I*T^2 + 991*I^2*T^2 - 6958*T^3 - 910*I*T^3 + 
      175*T^4)


==> anc/calH_basis <==
calHbasis[1] = {{1, \[CapitalSigma]}, 0, 0, 0, 0, 0, 0}
 
calHbasis[2] = {{cs*tildes + tildes^2 + ct*tildet + tildet^2 + cu*tildeu + 
       tildeu^2, cs^2 + ct^2 + cu^2, \[CapitalSigma]^2}, 
     {bfS*(cs + 2*tildes) + bfT*(ct + 2*tildet) + bfU*(cu + 2*tildeu)}, 
     bfS^2 + bfT^2 + bfU^2, 0, 0, 0, 0}
 
calHbasis[3] = {{cs^2*tildes + 3*cs*tildes^2 + 2*tildes^3 + ct^2*tildet + 
       3*ct*tildet^2 + 2*tildet^3 + cu^2*tildeu + 3*cu*tildeu^2 + 2*tildeu^3, 
      cs^3 + ct^3 + 2*cs^2*tildes + 2*ct^2*tildet + cu^2*(cu + 2*tildeu), 
      \[CapitalSigma]^3, (cs*tildes + tildes^2 + ct*tildet + tildet^2 + 
        cu*tildeu + tildeu^2)*\[CapitalSigma], (cs^2 + ct^2 + cu^2)*
       \[CapitalSigma], cs*ct*cu}, {bfS*tildes*(cs + tildes) + 
       bfT*tildet*(ct + tildet) + bfU*tildeu*(cu + tildeu), 
      bfS*cs^2 + bfT*ct^2 + bfU*cu^2, (bfS*(cs + 2*tildes) + 
        bfT*(ct + 2*tildet) + bfU*(cu + 2*tildeu))*\[CapitalSigma]}, 
     {bfS^2*(cs + 2*tildes) + bfT^2*(ct + 2*tildet) + bfU^2*(cu + 2*tildeu), 
      (bfS^2 + bfT^2 + bfU^2)*\[CapitalSigma]}, {bfS^3 + bfT^3 + bfU^3}, 0, 
     0, 0}
 
calHbasis[4] = {{cs^4 + ct^4 + cu^4, tildes^2*(cs + tildes)^2 + 
       tildet^2*(ct + tildet)^2 + tildeu^2*(cu + tildeu)^2, 
      cs^2*tildes*(cs + tildes) + ct^2*tildet*(ct + tildet) + 
       cu^2*tildeu*(cu + tildeu), \[CapitalSigma]^4, (cs^2 + ct^2 + cu^2)^2, 
      (cs^2 + ct^2 + cu^2)*\[CapitalSigma]^2, 
      (cs^3 + ct^3 + 2*cs^2*tildes + 2*ct^2*tildet + cu^2*(cu + 2*tildeu))*
       \[CapitalSigma], cs*ct*cu*\[CapitalSigma], 
      (tildes*(cs + tildes)*(cs + 2*tildes) + tildet*(ct + tildet)*
         (ct + 2*tildet) + tildeu*(cu + tildeu)*(cu + 2*tildeu))*
       \[CapitalSigma], (tildes*(cs + tildes) + tildet*(ct + tildet) + 
        tildeu*(cu + tildeu))*\[CapitalSigma]^2, (cs^2 + ct^2 + cu^2)*
       (tildes*(cs + tildes) + tildet*(ct + tildet) + tildeu*(cu + tildeu))}, 
     {bfS*tildes*(cs^2 + 3*cs*tildes + 2*tildes^2) + 
       bfT*tildet*(ct^2 + 3*ct*tildet + 2*tildet^2) + 
       bfU*tildeu*(cu^2 + 3*cu*tildeu + 2*tildeu^2), 
      bfS*cs^2*(cs + 2*tildes) + bfT*ct^2*(ct + 2*tildet) + 
       bfU*cu^2*(cu + 2*tildeu), (bfS*tildes*(cs + tildes) + 
        bfT*tildet*(ct + tildet) + bfU*tildeu*(cu + tildeu))*\[CapitalSigma], 
      (bfS*cs^2 + bfT*ct^2 + bfU*cu^2)*\[CapitalSigma], 
      (bfS*(cs + 2*tildes) + bfT*(ct + 2*tildet) + bfU*(cu + 2*tildeu))*
       \[CapitalSigma]^2, (cs^2 + ct^2 + cu^2)*(bfS*(cs + 2*tildes) + 
        bfT*(ct + 2*tildet) + bfU*(cu + 2*tildeu))}, 
     {bfS^2*tildes*(cs + tildes) + bfT^2*tildet*(ct + tildet) + 
       bfU^2*tildeu*(cu + tildeu), bfS^2*cs^2 + bfT^2*ct^2 + bfU^2*cu^2, 
      (bfS^2*(cs + 2*tildes) + bfT^2*(ct + 2*tildet) + bfU^2*(cu + 2*tildeu))*
       \[CapitalSigma], (bfS^2 + bfT^2 + bfU^2)*\[CapitalSigma]^2, 
      (bfS^2 + bfT^2 + bfU^2)*(cs^2 + ct^2 + cu^2), (bfS^2 + bfT^2 + bfU^2)*
       (cs*tildes + tildes^2 + ct*tildet + tildet^2 + cu*tildeu + tildeu^2)}, 
     {bfS^3*(cs + 2*tildes) + bfT^3*(ct + 2*tildet) + bfU^3*(cu + 2*tildeu), 
      (bfS^3 + bfT^3 + bfU^3)*\[CapitalSigma]}, {bfS^4 + bfT^4 + bfU^4}, 0, 0}
 
calHbasis[5] = {{(cs + 2*tildes)*(-cs^2 + cs*tildes + tildes^2)^2 + 
       (ct + 2*tildet)*(-ct^2 + ct*tildet + tildet^2)^2 + 
       (cu + 2*tildeu)*(-cu^2 + cu*tildeu + tildeu^2)^2, 
      -cs^5 - ct^5 + 6*cs^3*tildes^2 + 4*cs^2*tildes^3 + 6*ct^3*tildet^2 + 
       4*ct^2*tildet^3 + cu^2*(-cu^3 + 6*cu*tildeu^2 + 4*tildeu^3), 
      cs^5 + ct^5 + 2*cs^4*tildes + 2*ct^4*tildet + cu^4*(cu + 2*tildeu), 
      (-(cs^3*tildes) + 2*cs*tildes^3 + tildes^4 - ct^3*tildet + 
        2*ct*tildet^3 + tildet^4 - cu^3*tildeu + 2*cu*tildeu^3 + tildeu^4)*
       \[CapitalSigma], (cs^2*tildes*(cs + tildes) + 
        ct^2*tildet*(ct + tildet) + cu^2*tildeu*(cu + tildeu))*
       \[CapitalSigma], (cs^3 + ct^3 + cu^3 - 6*cs*tildes^2 - 6*ct*tildet^2 - 
        4*(tildes^3 + tildet^3) - 6*cu*tildeu^2 - 4*tildeu^3)*
       \[CapitalSigma]^2, (cs^3 + ct^3 + 2*cs^2*tildes + 2*ct^2*tildet + 
        cu^2*(cu + 2*tildeu))*\[CapitalSigma]^2, (cs^2 + ct^2 + cu^2)*
       (cs^3 + ct^3 + cu^3 - 6*cs*tildes^2 - 6*ct*tildet^2 - 
        4*(tildes^3 + tildet^3) - 6*cu*tildeu^2 - 4*tildeu^3), 
      (cs^2 + ct^2 + cu^2)*(cs^3 + ct^3 + 2*cs^2*tildes + 2*ct^2*tildet + 
        cu^2*(cu + 2*tildeu)), (tildes*(cs + tildes) + tildet*(ct + tildet) + 
        tildeu*(cu + tildeu))*\[CapitalSigma]^3, 
      cs*ct*cu*(tildes*(cs + tildes) + tildet*(ct + tildet) + 
        tildeu*(cu + tildeu)), (cs^2 + ct^2 + cu^2)*(tildes*(cs + tildes) + 
        tildet*(ct + tildet) + tildeu*(cu + tildeu))*\[CapitalSigma], 
      \[CapitalSigma]^5, (cs^2 + ct^2 + cu^2)^2*\[CapitalSigma], 
      (cs^4 + ct^4 + cu^4)*\[CapitalSigma], (cs^2 + ct^2 + cu^2)*
       \[CapitalSigma]^3, cs*ct*cu*\[CapitalSigma]^2, 
      cs*ct*cu*(cs^2 + ct^2 + cu^2)}, 
     {(tildes*(cs + tildes) + tildet*(ct + tildet) + tildeu*(cu + tildeu))*
       (bfS*tildes*(cs + tildes) + bfT*tildet*(ct + tildet) + 
        bfU*tildeu*(cu + tildeu)), (bfS*cs^2 + bfT*ct^2 + bfU*cu^2)*
       (tildes*(cs + tildes) + tildet*(ct + tildet) + tildeu*(cu + tildeu)), 
      bfS*tildes^2*(cs + tildes)^2 + bfT*tildet^2*(ct + tildet)^2 + 
       bfU*tildeu^2*(cu + tildeu)^2, bfS*cs^4 + bfT*ct^4 + bfU*cu^4, 
      bfS*cs^2*tildes*(cs + tildes) + bfT*ct^2*tildet*(ct + tildet) + 
       bfU*cu^2*tildeu*(cu + tildeu), 
      (bfS*(cs^3 - 6*cs*tildes^2 - 4*tildes^3) + 
        bfT*(ct^3 - 6*ct*tildet^2 - 4*tildet^3) + 
        bfU*(cu^3 - 6*cu*tildeu^2 - 4*tildeu^3))*\[CapitalSigma], 
      (bfS*cs^2*(cs + 2*tildes) + bfT*ct^2*(ct + 2*tildet) + 
        bfU*cu^2*(cu + 2*tildeu))*\[CapitalSigma], 
      (bfS*tildes*(cs + tildes) + bfT*tildet*(ct + tildet) + 
        bfU*tildeu*(cu + tildeu))*\[CapitalSigma]^2, 
      (bfS*cs^2 + bfT*ct^2 + bfU*cu^2)*\[CapitalSigma]^2, 
      (cs^2 + ct^2 + cu^2)*(bfS*tildes*(cs + tildes) + 
        bfT*tildet*(ct + tildet) + bfU*tildeu*(cu + tildeu)), 
      (cs^2 + ct^2 + cu^2)*(bfS*cs^2 + bfT*ct^2 + bfU*cu^2), 
      (bfS*(cs + 2*tildes) + bfT*(ct + 2*tildet) + bfU*(cu + 2*tildeu))*
       \[CapitalSigma]^3, cs*ct*cu*(bfS*(cs + 2*tildes) + 
        bfT*(ct + 2*tildet) + bfU*(cu + 2*tildeu)), (cs^2 + ct^2 + cu^2)*
       (bfS*(cs + 2*tildes) + bfT*(ct + 2*tildet) + bfU*(cu + 2*tildeu))*
       \[CapitalSigma]}, {bfS^2*tildes*(cs + tildes)*(cs + 2*tildes) + 
       bfT^2*tildet*(ct + tildet)*(ct + 2*tildet) + 
       bfU^2*tildeu*(cu + tildeu)*(cu + 2*tildeu), 
      bfS^2*cs^2*(cs + 2*tildes) + bfT^2*ct^2*(ct + 2*tildet) + 
       bfU^2*cu^2*(cu + 2*tildeu), (bfS^2*tildes*(cs + tildes) + 
        bfT^2*tildet*(ct + tildet) + bfU^2*tildeu*(cu + tildeu))*
       \[CapitalSigma], (bfS^2*cs^2 + bfT^2*ct^2 + bfU^2*cu^2)*
       \[CapitalSigma], (bfS^2*(cs + 2*tildes) + bfT^2*(ct + 2*tildet) + 
        bfU^2*(cu + 2*tildeu))*\[CapitalSigma]^2, (cs^2 + ct^2 + cu^2)*
       (bfS^2*(cs + 2*tildes) + bfT^2*(ct + 2*tildet) + 
        bfU^2*(cu + 2*tildeu)), (bfS^2 + bfT^2 + bfU^2)*
       (tildes*(cs + tildes) + tildet*(ct + tildet) + tildeu*(cu + tildeu))*
       \[CapitalSigma], (bfS^2 + bfT^2 + bfU^2)*(cs^3 + ct^3 + 
        2*cs^2*tildes + 2*ct^2*tildet + cu^2*(cu + 2*tildeu)), 
      (bfS^2 + bfT^2 + bfU^2)*(tildes*(cs + tildes)*(cs + 2*tildes) + 
        tildet*(ct + tildet)*(ct + 2*tildet) + tildeu*(cu + tildeu)*
         (cu + 2*tildeu)), (bfS^2 + bfT^2 + bfU^2)*(cs^2 + ct^2 + cu^2)*
       \[CapitalSigma], (bfS^2 + bfT^2 + bfU^2)*\[CapitalSigma]^3, 
      (bfS^2 + bfT^2 + bfU^2)*cs*ct*cu}, {bfS^3*tildes*(cs + tildes) + 
       bfT^3*tildet*(ct + tildet) + bfU^3*tildeu*(cu + tildeu), 
      bfS^3*cs^2 + bfT^3*ct^2 + bfU^3*cu^2, 
      (bfS^3*(cs + 2*tildes) + bfT^3*(ct + 2*tildet) + bfU^3*(cu + 2*tildeu))*
       \[CapitalSigma], (bfS^3 + bfT^3 + bfU^3)*\[CapitalSigma]^2, 
      (bfS^3 + bfT^3 + bfU^3)*(cs^2 + ct^2 + cu^2), (bfS^3 + bfT^3 + bfU^3)*
       (tildes*(cs + tildes) + tildet*(ct + tildet) + tildeu*(cu + tildeu))}, 
     {bfS^4*(cs + 2*tildes) + bfT^4*(ct + 2*tildet) + bfU^4*(cu + 2*tildeu), 
      (bfS^4 + bfT^4 + bfU^4)*\[CapitalSigma], (bfS^3 + bfT^3 + bfU^3)*
       (bfS*(cs + 2*tildes) + bfT*(ct + 2*tildet) + bfU*(cu + 2*tildeu))}, 
     {bfS^5 + bfT^5 + bfU^5}, 0}
 
calHbasis[6] = {{(cs^3 + ct^3 + 2*cs^2*tildes + 2*ct^2*tildet + 
        cu^2*(cu + 2*tildeu))*(tildes*(cs + tildes)*(cs + 2*tildes) + 
        tildet*(ct + tildet)*(ct + 2*tildet) + tildeu*(cu + tildeu)*
         (cu + 2*tildeu)), (tildes*(cs + tildes)*(cs + 2*tildes) + 
        tildet*(ct + tildet)*(ct + 2*tildet) + tildeu*(cu + tildeu)*
         (cu + 2*tildeu))^2, (cs^3 + ct^3 + cu^3 - 6*cs*tildes^2 - 
        6*ct*tildet^2 - 4*(tildes^3 + tildet^3) - 6*cu*tildeu^2 - 4*tildeu^3)*
       \[CapitalSigma]^3, (cs^3 + ct^3 + 2*cs^2*tildes + 2*ct^2*tildet + 
        cu^2*(cu + 2*tildeu))*\[CapitalSigma]^3, 
      cs*ct*cu*(cs^3 + ct^3 + cu^3 - 6*cs*tildes^2 - 6*ct*tildet^2 - 
        4*(tildes^3 + tildet^3) - 6*cu*tildeu^2 - 4*tildeu^3), 
      cs*ct*cu*(cs^3 + ct^3 + 2*cs^2*tildes + 2*ct^2*tildet + 
        cu^2*(cu + 2*tildeu)), (cs^2 + ct^2 + cu^2)*(cs^3 + ct^3 + cu^3 - 
        6*cs*tildes^2 - 6*ct*tildet^2 - 4*(tildes^3 + tildet^3) - 
        6*cu*tildeu^2 - 4*tildeu^3)*\[CapitalSigma], 
      (cs^2 + ct^2 + cu^2)*(cs^3 + ct^3 + 2*cs^2*tildes + 2*ct^2*tildet + 
        cu^2*(cu + 2*tildeu))*\[CapitalSigma], 
      (tildes*(cs + tildes) + tildet*(ct + tildet) + tildeu*(cu + tildeu))*
       \[CapitalSigma]^4, (cs^4 + ct^4 + cu^4)*(tildes*(cs + tildes) + 
        tildet*(ct + tildet) + tildeu*(cu + tildeu)), 
      (cs^2 + ct^2 + cu^2)^2*(tildes*(cs + tildes) + tildet*(ct + tildet) + 
        tildeu*(cu + tildeu)), (cs^2 + ct^2 + cu^2)*(tildes*(cs + tildes) + 
        tildet*(ct + tildet) + tildeu*(cu + tildeu))*\[CapitalSigma]^2, 
      cs*ct*cu*(tildes*(cs + tildes) + tildet*(ct + tildet) + 
        tildeu*(cu + tildeu))*\[CapitalSigma], \[CapitalSigma]^6, 
      (cs^2 + ct^2 + cu^2)^2*\[CapitalSigma]^2, (cs^4 + ct^4 + cu^4)*
       \[CapitalSigma]^2, cs*ct*cu*\[CapitalSigma]^3, 
      (cs^2 + ct^2 + cu^2)*\[CapitalSigma]^4, cs*ct*cu*(cs^2 + ct^2 + cu^2)*
       \[CapitalSigma], (cs^2 + ct^2 + cu^2)*(cs^4 + ct^4 + cu^4), 
      cs^2*ct^2*cu^2, (cs^2 + ct^2 + cu^2)^3, 3*cs^5*tildes - 
       5*cs^3*tildes^3 + 3*cs*tildes^5 + tildes^6 + 3*ct^5*tildet - 
       5*ct^3*tildet^3 + 3*ct*tildet^5 + tildet^6 + 3*cu^5*tildeu - 
       5*cu^3*tildeu^3 + 3*cu*tildeu^5 + tildeu^6, 
      cs^2*tildes*(-cs^3 + 2*cs*tildes^2 + tildes^3) + 
       ct^2*tildet*(-ct^3 + 2*ct*tildet^2 + tildet^3) + 
       cu^2*tildeu*(-cu^3 + 2*cu*tildeu^2 + tildeu^3), 
      cs^4*tildes*(cs + tildes) + ct^4*tildet*(ct + tildet) + 
       cu^4*tildeu*(cu + tildeu), 
      ((cs + 2*tildes)*(-cs^2 + cs*tildes + tildes^2)^2 + 
        (ct + 2*tildet)*(-ct^2 + ct*tildet + tildet^2)^2 + 
        (cu + 2*tildeu)*(-cu^2 + cu*tildeu + tildeu^2)^2)*\[CapitalSigma], 
      (cs^5 + ct^5 - 6*cs^3*tildes^2 - 4*cs^2*tildes^3 - 6*ct^3*tildet^2 - 
        4*ct^2*tildet^3 + cu^2*(cu^3 - 6*cu*tildeu^2 - 4*tildeu^3))*
       \[CapitalSigma], (cs^5 + ct^5 + 2*cs^4*tildes + 2*ct^4*tildet + 
        cu^4*(cu + 2*tildeu))*\[CapitalSigma], 
      (-(cs^3*tildes) + 2*cs*tildes^3 + tildes^4 - ct^3*tildet + 
        2*ct*tildet^3 + tildet^4 - cu^3*tildeu + 2*cu*tildeu^3 + tildeu^4)*
       \[CapitalSigma]^2, (cs^2*tildes*(cs + tildes) + 
        ct^2*tildet*(ct + tildet) + cu^2*tildeu*(cu + tildeu))*
       \[CapitalSigma]^2, (-cs^2 - ct^2 - cu^2)*(cs^3*tildes - 
        2*cs*tildes^3 - tildes^4 + ct^3*tildet - 2*ct*tildet^3 - tildet^4 + 
        cu^3*tildeu - 2*cu*tildeu^3 - tildeu^4), (cs^2 + ct^2 + cu^2)*
       (cs^2*tildes*(cs + tildes) + ct^2*tildet*(ct + tildet) + 
        cu^2*tildeu*(cu + tildeu))}, 
     {(tildes*(cs + tildes) + tildet*(ct + tildet) + tildeu*(cu + tildeu))*
       (bfS*(cs^3 - 6*cs*tildes^2 - 4*tildes^3) + 
        bfT*(ct^3 - 6*ct*tildet^2 - 4*tildet^3) + 
        bfU*(cu^3 - 6*cu*tildeu^2 - 4*tildeu^3)), 
      (tildes*(cs + tildes) + tildet*(ct + tildet) + tildeu*(cu + tildeu))*
       (bfS*cs^2*(cs + 2*tildes) + bfT*ct^2*(ct + 2*tildet) + 
        bfU*cu^2*(cu + 2*tildeu)), (cs^3 + ct^3 + cu^3 - 6*cs*tildes^2 - 
        6*ct*tildet^2 - 4*(tildes^3 + tildet^3) - 6*cu*tildeu^2 - 4*tildeu^3)*
       (bfS*tildes*(cs + tildes) + bfT*tildet*(ct + tildet) + 
        bfU*tildeu*(cu + tildeu)), (bfS*cs^2 + bfT*ct^2 + bfU*cu^2)*
       (cs^3 + ct^3 + cu^3 - 6*cs*tildes^2 - 6*ct*tildet^2 - 
        4*(tildes^3 + tildet^3) - 6*cu*tildeu^2 - 4*tildeu^3), 
      (bfS*tildes*(cs + tildes) + bfT*tildet*(ct + tildet) + 
        bfU*tildeu*(cu + tildeu))*(cs^3 + ct^3 + 2*cs^2*tildes + 
        2*ct^2*tildet + cu^2*(cu + 2*tildeu)), 
      bfS*(cs^5 + 20*cs^2*tildes^3 + 30*cs*tildes^4 + 12*tildes^5) + 
       bfT*(ct^5 + 20*ct^2*tildet^3 + 30*ct*tildet^4 + 12*tildet^5) + 
       bfU*(cu^5 + 20*cu^2*tildeu^3 + 30*cu*tildeu^4 + 12*tildeu^5), 
      bfS*cs^4*(cs + 2*tildes) + bfT*ct^4*(ct + 2*tildet) + 
       bfU*cu^4*(cu + 2*tildeu), bfS*cs^2*(-cs^3 + 6*cs*tildes^2 + 
         4*tildes^3) + bfT*ct^2*(-ct^3 + 6*ct*tildet^2 + 4*tildet^3) + 
       bfU*cu^2*(-cu^3 + 6*cu*tildeu^2 + 4*tildeu^3), 
      (bfS*tildes^2*(cs + tildes)^2 + bfT*tildet^2*(ct + tildet)^2 + 
        bfU*tildeu^2*(cu + tildeu)^2)*\[CapitalSigma], 
      (bfS*cs^2*tildes*(cs + tildes) + bfT*ct^2*tildet*(ct + tildet) + 
        bfU*cu^2*tildeu*(cu + tildeu))*\[CapitalSigma], 
      (bfS*cs^4 + bfT*ct^4 + bfU*cu^4)*\[CapitalSigma], 
      (bfS*(cs^3 - 6*cs*tildes^2 - 4*tildes^3) + 
        bfT*(ct^3 - 6*ct*tildet^2 - 4*tildet^3) + 
        bfU*(cu^3 - 6*cu*tildeu^2 - 4*tildeu^3))*\[CapitalSigma]^2, 
      (bfS*cs^2*(cs + 2*tildes) + bfT*ct^2*(ct + 2*tildet) + 
        bfU*cu^2*(cu + 2*tildeu))*\[CapitalSigma]^2, 
      (cs^2 + ct^2 + cu^2)*(bfS*(cs^3 - 6*cs*tildes^2 - 4*tildes^3) + 
        bfT*(ct^3 - 6*ct*tildet^2 - 4*tildet^3) + 
        bfU*(cu^3 - 6*cu*tildeu^2 - 4*tildeu^3)), (cs^2 + ct^2 + cu^2)*
       (bfS*cs^2*(cs + 2*tildes) + bfT*ct^2*(ct + 2*tildet) + 
        bfU*cu^2*(cu + 2*tildeu)), (bfS*tildes*(cs + tildes) + 
        bfT*tildet*(ct + tildet) + bfU*tildeu*(cu + tildeu))*
       \[CapitalSigma]^3, (bfS*cs^2 + bfT*ct^2 + bfU*cu^2)*\[CapitalSigma]^3, 
      cs*ct*cu*(bfS*tildes*(cs + tildes) + bfT*tildet*(ct + tildet) + 
        bfU*tildeu*(cu + tildeu)), cs*ct*cu*(bfS*cs^2 + bfT*ct^2 + bfU*cu^2), 
      (cs^2 + ct^2 + cu^2)*(bfS*tildes*(cs + tildes) + 
        bfT*tildet*(ct + tildet) + bfU*tildeu*(cu + tildeu))*\[CapitalSigma], 
      (cs^2 + ct^2 + cu^2)*(bfS*cs^2 + bfT*ct^2 + bfU*cu^2)*\[CapitalSigma], 
      (bfS*(cs + 2*tildes) + bfT*(ct + 2*tildet) + bfU*(cu + 2*tildeu))*
       \[CapitalSigma]^4, (cs^4 + ct^4 + cu^4)*(bfS*(cs + 2*tildes) + 
        bfT*(ct + 2*tildet) + bfU*(cu + 2*tildeu)), (cs^2 + ct^2 + cu^2)*
       (bfS*(cs + 2*tildes) + bfT*(ct + 2*tildet) + bfU*(cu + 2*tildeu))*
       \[CapitalSigma]^2, (cs^2 + ct^2 + cu^2)^2*(bfS*(cs + 2*tildes) + 
        bfT*(ct + 2*tildet) + bfU*(cu + 2*tildeu)), 
      cs*ct*cu*(bfS*(cs + 2*tildes) + bfT*(ct + 2*tildet) + 
        bfU*(cu + 2*tildeu))*\[CapitalSigma]}, 
     {(bfS^2 + bfT^2 + bfU^2)*\[CapitalSigma]^4, (bfS^2 + bfT^2 + bfU^2)*
       (cs^4 + ct^4 + cu^4), (bfS^2 + bfT^2 + bfU^2)*(cs^2 + ct^2 + cu^2)^2, 
      (bfS^2 + bfT^2 + bfU^2)*(cs^2 + ct^2 + cu^2)*\[CapitalSigma]^2, 
      (bfS^2 + bfT^2 + bfU^2)*(tildes^2*(cs + tildes)^2 + 
        tildet^2*(ct + tildet)^2 + tildeu^2*(cu + tildeu)^2), 
      (bfS^2 + bfT^2 + bfU^2)*(cs^2*tildes*(cs + tildes) + 
        ct^2*tildet*(ct + tildet) + cu^2*tildeu*(cu + tildeu)), 
      (bfS^2 + bfT^2 + bfU^2)*cs*ct*cu*\[CapitalSigma], 
      (bfS^2 + bfT^2 + bfU^2)*(tildes*(cs + tildes)*(cs + 2*tildes) + 
        tildet*(ct + tildet)*(ct + 2*tildet) + tildeu*(cu + tildeu)*
         (cu + 2*tildeu))*\[CapitalSigma], (bfS^2 + bfT^2 + bfU^2)*
       (cs^3 + ct^3 + 2*cs^2*tildes + 2*ct^2*tildet + cu^2*(cu + 2*tildeu))*
       \[CapitalSigma], (bfS^2 + bfT^2 + bfU^2)*(tildes*(cs + tildes) + 
        tildet*(ct + tildet) + tildeu*(cu + tildeu))*\[CapitalSigma]^2, 
      (bfS^2 + bfT^2 + bfU^2)*(cs^2 + ct^2 + cu^2)*(tildes*(cs + tildes) + 
        tildet*(ct + tildet) + tildeu*(cu + tildeu)), 
      bfS^2*tildes^2*(cs + tildes)^2 + bfT^2*tildet^2*(ct + tildet)^2 + 
       bfU^2*tildeu^2*(cu + tildeu)^2, bfS^2*cs^4 + bfT^2*ct^4 + bfU^2*cu^4, 
      bfS^2*cs^2*tildes*(cs + tildes) + bfT^2*ct^2*tildet*(ct + tildet) + 
       bfU^2*cu^2*tildeu*(cu + tildeu), (bfS^2*cs^2*(cs + 2*tildes) + 
        bfT^2*ct^2*(ct + 2*tildet) + bfU^2*cu^2*(cu + 2*tildeu))*
       \[CapitalSigma], (bfS^2*(cs^3 - 6*cs*tildes^2 - 4*tildes^3) + 
        bfT^2*(ct^3 - 6*ct*tildet^2 - 4*tildet^3) + 
        bfU^2*(cu^3 - 6*cu*tildeu^2 - 4*tildeu^3))*\[CapitalSigma], 
      (bfS^2*tildes*(cs + tildes) + bfT^2*tildet*(ct + tildet) + 
        bfU^2*tildeu*(cu + tildeu))*\[CapitalSigma]^2, 
      (bfS^2*cs^2 + bfT^2*ct^2 + bfU^2*cu^2)*\[CapitalSigma]^2, 
      (cs^2 + ct^2 + cu^2)*(bfS^2*tildes*(cs + tildes) + 
        bfT^2*tildet*(ct + tildet) + bfU^2*tildeu*(cu + tildeu)), 
      (cs^2 + ct^2 + cu^2)*(bfS^2*cs^2 + bfT^2*ct^2 + bfU^2*cu^2), 
      (bfS^2*(cs + 2*tildes) + bfT^2*(ct + 2*tildet) + bfU^2*(cu + 2*tildeu))*
       \[CapitalSigma]^3, cs*ct*cu*(bfS^2*(cs + 2*tildes) + 
        bfT^2*(ct + 2*tildet) + bfU^2*(cu + 2*tildeu)), 
      (cs^2 + ct^2 + cu^2)*(bfS^2*(cs + 2*tildes) + bfT^2*(ct + 2*tildet) + 
        bfU^2*(cu + 2*tildeu))*\[CapitalSigma], 
      (tildes*(cs + tildes) + tildet*(ct + tildet) + tildeu*(cu + tildeu))*
       (bfS^2*tildes*(cs + tildes) + bfT^2*tildet*(ct + tildet) + 
        bfU^2*tildeu*(cu + tildeu)), (bfS^2*cs^2 + bfT^2*ct^2 + bfU^2*cu^2)*
       (tildes*(cs + tildes) + tildet*(ct + tildet) + tildeu*(cu + tildeu))}, 
     {bfS^3*tildes*(cs + tildes)*(cs + 2*tildes) + bfT^3*tildet*(ct + tildet)*
        (ct + 2*tildet) + bfU^3*tildeu*(cu + tildeu)*(cu + 2*tildeu), 
      bfS^3*cs^2*(cs + 2*tildes) + bfT^3*ct^2*(ct + 2*tildet) + 
       bfU^3*cu^2*(cu + 2*tildeu), (bfS^3*tildes*(cs + tildes) + 
        bfT^3*tildet*(ct + tildet) + bfU^3*tildeu*(cu + tildeu))*
       \[CapitalSigma], (bfS^3*cs^2 + bfT^3*ct^2 + bfU^3*cu^2)*
       \[CapitalSigma], (bfS^3*(cs + 2*tildes) + bfT^3*(ct + 2*tildet) + 
        bfU^3*(cu + 2*tildeu))*\[CapitalSigma]^2, (cs^2 + ct^2 + cu^2)*
       (bfS^3*(cs + 2*tildes) + bfT^3*(ct + 2*tildet) + 
        bfU^3*(cu + 2*tildeu)), (bfS^3 + bfT^3 + bfU^3)*cs*ct*cu, 
      (bfS^3 + bfT^3 + bfU^3)*\[CapitalSigma]^3, (bfS^3 + bfT^3 + bfU^3)*
       (cs^2 + ct^2 + cu^2)*\[CapitalSigma], (bfS^3 + bfT^3 + bfU^3)*
       (cs^3 + ct^3 + cu^3 - 6*cs*tildes^2 - 6*ct*tildet^2 - 
        4*(tildes^3 + tildet^3) - 6*cu*tildeu^2 - 4*tildeu^3), 
      (bfS^3 + bfT^3 + bfU^3)*(cs^3 + ct^3 + 2*cs^2*tildes + 2*ct^2*tildet + 
        cu^2*(cu + 2*tildeu)), (bfS^3 + bfT^3 + bfU^3)*
       (tildes*(cs + tildes) + tildet*(ct + tildet) + tildeu*(cu + tildeu))*
       \[CapitalSigma], (bfS^2*cs^2 + bfT^2*ct^2 + bfU^2*cu^2)*
       (bfS*(cs + 2*tildes) + bfT*(ct + 2*tildet) + bfU*(cu + 2*tildeu)), 
      (bfS^2*tildes*(cs + tildes) + bfT^2*tildet*(ct + tildet) + 
        bfU^2*tildeu*(cu + tildeu))*(bfS*(cs + 2*tildes) + 
        bfT*(ct + 2*tildet) + bfU*(cu + 2*tildeu))}, 
     {bfS^4*tildes*(cs + tildes) + bfT^4*tildet*(ct + tildet) + 
       bfU^4*tildeu*(cu + tildeu), bfS^4*cs^2 + bfT^4*ct^2 + bfU^4*cu^2, 
      (bfS^4*(cs + 2*tildes) + bfT^4*(ct + 2*tildet) + bfU^4*(cu + 2*tildeu))*
       \[CapitalSigma], (bfS^4 + bfT^4 + bfU^4)*\[CapitalSigma]^2, 
      (bfS^4 + bfT^4 + bfU^4)*(cs^2 + ct^2 + cu^2), (bfS^4 + bfT^4 + bfU^4)*
       (tildes*(cs + tildes) + tildet*(ct + tildet) + tildeu*(cu + tildeu)), 
      (bfS^3 + bfT^3 + bfU^3)*(bfS*cs^2 + bfT*ct^2 + bfU*cu^2), 
      (bfS^3 + bfT^3 + bfU^3)*(bfS*tildes*(cs + tildes) + 
        bfT*tildet*(ct + tildet) + bfU*tildeu*(cu + tildeu)), 
      (bfS^3 + bfT^3 + bfU^3)*(bfS*(cs + 2*tildes) + bfT*(ct + 2*tildet) + 
        bfU*(cu + 2*tildeu))*\[CapitalSigma]}, 
     {bfS^5*(cs + 2*tildes) + bfT^5*(ct + 2*tildet) + bfU^5*(cu + 2*tildeu), 
      (bfS^5 + bfT^5 + bfU^5)*\[CapitalSigma], (bfS^3 + bfT^3 + bfU^3)*
       (bfS^2*(cs + 2*tildes) + bfT^2*(ct + 2*tildet) + 
        bfU^2*(cu + 2*tildeu))}, {{bfS^6 + bfT^6 + bfU^6}, 
       {(bfS^3 + bfT^3 + bfU^3)^2} }}


==> anc/list_chpoly <==

(* %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%  NOTATION   %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% *)
(*                                                                                       *)
(* chpoly is a list of matrices                                                          *)
(*                                                                                       *)
(* chpoly[ m^* ][ a, b, a][ twist, spin] = { bfK[j=m], bfK[m-1], bfK[m-2] … , bfK[j=0] } *)
(*                                                                                       *)
(* load the polynomial as follows                                                        *)
(*                                                                                       *)
(* K[j]= \tilde{eta}^(m-j) * Table[cT^ii, {…}].bfK[j].Table[cB^ii, {…}]                  *)
(*                                                                                       *)
(* and sum over j                                                                        *)
(*                                                                                       *)
(* %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% *)




(* %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% *)



chpoly[3][0, b, 0][\[Tau], 0] = {{{0, 0, -3527193600/1859, 4627342080/1859, 
       136597104/1859, -1755900504/1859, 428179419/1859, 118743390/1859, 
       -54997611/1859, 5620100/1859, 143709/1859, -342/13, 1}, 
      {0, -7054387200/1859, 10354832640/1859, -5217027264/1859, 
       1267851528/1859, 138690846/1859, -417959766/1859, 203636328/1859, 
       -30713340/1859, -677010/1859, 3078/13, -12, 0}, 
      {-3527193600/1859, 10354832640/1859, -11589047136/1859, 
       3569584464/1859, 50359509/1859, 182437326/1859, -266603028/1859, 
       69265200/1859, 35115/169, -11970/13, 66, 0, 0}, 
      {4627342080/1859, -5217027264/1859, 3569584464/1859, -1807768476/1859, 
       116779050/1859, 8742072/143, -7246960/169, 4037160/1859, 25650/13, 
       -220, 0, 0, 0}, {136597104/1859, 1267851528/1859, 50359509/1859, 
       116779050/1859, 8634750/1859, 2734200/143, -12385590/1859, -30780/13, 
       495, 0, 0, 0, 0}, {-1755900504/1859, 138690846/1859, 182437326/1859, 
       8742072/143, 2734200/143, 16990932/1859, 14364/13, -792, 0, 0, 0, 0, 
       0}, {428179419/1859, -417959766/1859, -266603028/1859, -7246960/169, 
       -12385590/1859, 14364/13, 924, 0, 0, 0, 0, 0, 0}, 
      {118743390/1859, 203636328/1859, 69265200/1859, 4037160/1859, 
       -30780/13, -792, 0, 0, 0, 0, 0, 0, 0}, {-54997611/1859, 
       -30713340/1859, 35115/169, 25650/13, 495, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {5620100/1859, -677010/1859, -11970/13, -220, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}, {143709/1859, 3078/13, 66, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-342/13, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
     {{0, 225348480/1859, -17492112/169, -68538960/1859, 40998429/1859, 
       -7010292/1859, 835218/1859, -684/13, 3, 0, 0, 0, 0}, 
      {225348480/1859, -272152224/1859, 209294928/1859, -71004276/1859, 
       21590748/1859, -3240348/1859, 3420/13, -24, 0, 0, 0, 0, 0}, 
      {-17492112/169, 209294928/1859, 24511662/1859, -1325496/169, 
       5444430/1859, -6156/13, 84, 0, 0, 0, 0, 0, 0}, 
      {-68538960/1859, -71004276/1859, -1325496/169, -552600/169, 3420/13, 
       -168, 0, 0, 0, 0, 0, 0, 0}, {40998429/1859, 21590748/1859, 
       5444430/1859, 3420/13, 210, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-7010292/1859, -3240348/1859, -6156/13, -168, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}, {835218/1859, 3420/13, 84, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-684/13, -24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}}, {{90720/143, -96984/143, 53193/143, -342/13, 3, 0, 0, 0, 0, 
       0, 0, 0, 0}, {-96984/143, -2202/11, 342/13, -12, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}, {53193/143, 342/13, 18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-342/13, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
     {{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}};


(* %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% *)

 
chpoly[3][0, b, 0][\[Tau], 1] = 
    {{{0, 0, 0, 649003622400/289, 1120992514560/289, -510817415040/289, 
       -2020983214536/1445, 228941543124/289, -104799143142/1445, 
       -24882350121/1445, 225798516/85, 80285409/1445, -6064462/289, 
       782121/1445, 480/17, -1}, {0, 0, 282175488000/289, -1262130647040/289, 
       -529920527616/289, 5611838920704/1445, -2031261369012/1445, 
       28881903348/1445, 121286990223/1445, -19143989154/1445, 
       -112067931/289, 258794664/1445, -9009759/1445, -5682/17, 15, 0}, 
      {0, -489104179200/289, -1826481623040/289, 785484739584/289, 
       -2906101152/17, -107413483104/1445, 46796483538/289, -11336737743/85, 
       41315333766/1445, 1451582601/1445, -194513322/289, 9506055/289, 
       30186/17, -105, 0, 0}, {-259183411200/289, 952349736960/289, 
       1629412153344/289, -916293869568/289, 49095977904/289, 
       37041454152/1445, 23538527129/289, -49478212692/1445, 
       -1186841823/1445, 418589592/289, -151875537/1445, -93756/17, 455, 0, 
       0, 0}, {50074951680/17, -514273867776/289, -219148267392/289, 
       326753363520/289, -2053208784/17, -39153442812/1445, 30164046168/1445, 
       -1918764297/1445, -552522060/289, 65504142/289, 183612/17, -1365, 0, 
       0, 0, 0}, {-831725162496/289, 890094882816/1445, -71711972544/289, 
       -136101170688/1445, 43741552056/1445, 1656833238/1445, 
       5309451231/1445, 415155888/289, -502541622/1445, -12870, 3003, 0, 0, 
       0, 0, 0}, {1438994868736/1445, -27230244864/85, -1679710944/85, 
       -45189656368/1445, -15038846826/1445, -777037737/289, -291328548/1445, 
       563270598/1445, 105534/17, -5005, 0, 0, 0, 0, 0, 0}, 
      {-63805545216/1445, 42124543104/289, 46208802576/1445, 5851001184/1445, 
       -100141893/85, -261948528/289, -93139002/289, 133848/17, 6435, 0, 0, 
       0, 0, 0, 0, 0}, {-66550344192/1445, -7897284672/289, 2311918392/1445, 
       5153131068/1445, 356786298/289, 282996549/1445, -339768/17, -6435, 0, 
       0, 0, 0, 0, 0, 0, 0}, {735672576/85, -1554922848/1445, 
       -3966567108/1445, -257535800/289, -24847647/289, 374946/17, 5005, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {15652800/289, 286944816/289, 115091934/289, 
       38037351/1445, -261690/17, -3003, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-41812128/289, -8837448/85, -7612989/1445, 122148/17, 1365, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {3514560/289, 175692/289, -37284/17, -455, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-42912/1445, 6774/17, 105, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-558/17, -15, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
     {{0, 0, 4325011200/289, 7705891584/289, -17770744548/1445, 
       631855404/1445, 124489791/1445, -1249524/85, 1222638/1445, -960/17, 3, 
       0, 0, 0, 0, 0}, {0, -1052559360/289, -10738469376/289, 
       22735401408/1445, 2382108804/1445, -135372006/289, 119395992/1445, 
       -8953692/1445, 6564/17, -30, 0, 0, 0, 0, 0, 0}, 
      {-2623933440/289, -3170327040/289, -827261856/1445, -779856336/289, 
       1354774959/1445, -231286968/1445, 5915214/289, -1056, 135, 0, 0, 0, 0, 
       0, 0, 0}, {365008896/17, 859574016/289, -1676481504/1445, 
       -1713788832/1445, 27081312/289, -57896616/1445, 22512/17, -360, 0, 0, 
       0, 0, 0, 0, 0, 0}, {-8500459584/1445, 2557427712/1445, 
       1607871552/1445, 25358076/289, 14727318/289, -4704/17, 630, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {4371264/1445, -171223008/289, -224800632/1445, 
       -62190108/1445, -24360/17, -756, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {31925520/289, 116356128/1445, 33869562/1445, 35616/17, 630, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {-20619552/1445, -2158752/289, -23568/17, 
       -360, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1529316/1445, 7968/17, 
       135, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1116/17, -30, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
     {{0, -360288/17, 310554/85, -117927/85, 480/17, -3, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {304128/17, 1152/85, 237003/85, -882/17, 15, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {-290856/85, -42312/17, -234/17, -30, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {92484/85, 1194/17, 30, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {-558/17, -15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}, {3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
     {{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}};


(* %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% *)

 
chpoly[3][0, b, 0][\[Tau], 2] = {{{0, 0, -43266908160/289, 89387297280/289, 
       -235242211392/1445, -20244207528/1445, 27021301191/1445, 
       -1141003044/1445, -628966089/1445, 37491296/1445, 929949/1445, 
       -1092/17, 1}, {0, -43266908160/289, 70818769152/289, 
       -290388390336/1445, 183907017972/1445, -34701726618/1445, 
       -590208120/289, 2052192744/1445, -41778444/289, -5137938/1445, 
       10080/17, -12, 0}, {-10816727040/289, 11890841472/289, 
       -91920053232/1445, 63130482432/1445, -5848676523/289, 4380765444/1445, 
       -2275899372/1445, 92745504/289, 1734501/289, -40740/17, 66, 0, 0}, 
      {-585859392/289, 3675769632/85, -62374373352/1445, -4548671532/1445, 
       2578855104/1445, 891142776/1445, -494465936/1445, 3991848/1445, 
       93240/17, -220, 0, 0, 0}, {6145353360/289, -28123017912/1445, 
       28096162281/1445, 485009316/1445, 12772026/1445, 40515744/289, 
       -34475574/1445, -7560, 495, 0, 0, 0, 0}, {-1001631420/289, 
       4780384614/1445, -3274607736/1445, -9834696/289, 72184344/1445, 
       50397396/1445, 98784/17, -792, 0, 0, 0, 0, 0}, 
      {-726931557/289, -1431795204/1445, -187046028/1445, -21394720/289, 
       -29552502/1445, -17640/17, 924, 0, 0, 0, 0, 0, 0}, 
      {270763344/289, 336586248/1445, 8006832/289, -326904/289, -45360/17, 
       -792, 0, 0, 0, 0, 0, 0, 0}, {-30321765/289, -6359424/1445, 
       11837337/1445, 51660/17, 495, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {135028/289, -6075666/1445, -26880/17, -220, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}, {209433/289, 7308/17, 66, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-840/17, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
     {{0, 1180956672/289, -6080256576/1445, -288602352/1445, 367095591/1445, 
       -8082216/289, 3043338/1445, -2184/17, 3, 0, 0, 0, 0}, 
      {590478336/289, -3789540288/1445, 3571197336/1445, -505635804/1445, 
       110152728/1445, -9988284/1445, 672, -24, 0, 0, 0, 0, 0}, 
      {-185655888/289, 205299360/289, -213328566/1445, -97333776/1445, 
       11742726/1445, -22680/17, 84, 0, 0, 0, 0, 0, 0}, 
      {-112236840/289, -41323500/289, 525168/1445, -7954824/1445, 18480/17, 
       -168, 0, 0, 0, 0, 0, 0, 0}, {38441115/289, 10479096/289, 7640886/1445, 
       840/17, 210, 0, 0, 0, 0, 0, 0, 0, 0}, {-5065704/289, -6706812/1445, 
       -12096/17, -168, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {444594/289, 7896/17, 84, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1680/17, -24, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
     {{72576/17, -385128/85, 124317/85, -1092/17, 3, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-45468/17, -6858/85, 1344/17, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {13833/17, 588/17, 18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-840/17, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
     {{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}};


(* %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% *)

 
chpoly[3][1, b, 1][\[Tau], 0] = 
    {{{0, 0, 0, 259183411200/289, -50074951680/17, 831725162496/289, 
       -1438994868736/1445, 63805545216/1445, 66550344192/1445, 
       -735672576/85, -15652800/289, 41812128/289, -3514560/289, 42912/1445, 
       558/17, -1}, {0, 0, 489104179200/289, -952349736960/289, 
       514273867776/289, -890094882816/1445, 27230244864/85, 
       -42124543104/289, 7897284672/289, 1554922848/1445, -286944816/289, 
       8837448/85, -175692/289, -6774/17, 15, 0}, {0, -282175488000/289, 
       1826481623040/289, -1629412153344/289, 219148267392/289, 
       71711972544/289, 1679710944/85, -46208802576/1445, -2311918392/1445, 
       3966567108/1445, -115091934/289, 7612989/1445, 37284/17, -105, 0, 0}, 
      {-649003622400/289, 1262130647040/289, -785484739584/289, 
       916293869568/289, -326753363520/289, 136101170688/1445, 
       45189656368/1445, -5851001184/1445, -5153131068/1445, 257535800/289, 
       -38037351/1445, -122148/17, 455, 0, 0, 0}, {-1120992514560/289, 
       529920527616/289, 2906101152/17, -49095977904/289, 2053208784/17, 
       -43741552056/1445, 15038846826/1445, 100141893/85, -356786298/289, 
       24847647/289, 261690/17, -1365, 0, 0, 0, 0}, {510817415040/289, 
       -5611838920704/1445, 107413483104/1445, -37041454152/1445, 
       39153442812/1445, -1656833238/1445, 777037737/289, 261948528/289, 
       -282996549/1445, -374946/17, 3003, 0, 0, 0, 0, 0}, 
      {2020983214536/1445, 2031261369012/1445, -46796483538/289, 
       -23538527129/289, -30164046168/1445, -5309451231/1445, 291328548/1445, 
       93139002/289, 339768/17, -5005, 0, 0, 0, 0, 0, 0}, 
      {-228941543124/289, -28881903348/1445, 11336737743/85, 
       49478212692/1445, 1918764297/1445, -415155888/289, -563270598/1445, 
       -133848/17, 6435, 0, 0, 0, 0, 0, 0, 0}, {104799143142/1445, 
       -121286990223/1445, -41315333766/1445, 1186841823/1445, 552522060/289, 
       502541622/1445, -105534/17, -6435, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {24882350121/1445, 19143989154/1445, -1451582601/1445, -418589592/289, 
       -65504142/289, 12870, 5005, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-225798516/85, 112067931/289, 194513322/289, 151875537/1445, 
       -183612/17, -3003, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-80285409/1445, -258794664/1445, -9506055/289, 93756/17, 1365, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0}, {6064462/289, 9009759/1445, -30186/17, 
       -455, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-782121/1445, 5682/17, 
       105, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-480/17, -15, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0}}, {{0, 0, -2623933440/289, 365008896/17, -8500459584/1445, 
       4371264/1445, 31925520/289, -20619552/1445, 1529316/1445, -1116/17, 3, 
       0, 0, 0, 0, 0}, {0, -1052559360/289, -3170327040/289, 859574016/289, 
       2557427712/1445, -171223008/289, 116356128/1445, -2158752/289, 
       7968/17, -30, 0, 0, 0, 0, 0, 0}, {4325011200/289, -10738469376/289, 
       -827261856/1445, -1676481504/1445, 1607871552/1445, -224800632/1445, 
       33869562/1445, -23568/17, 135, 0, 0, 0, 0, 0, 0, 0}, 
      {7705891584/289, 22735401408/1445, -779856336/289, -1713788832/1445, 
       25358076/289, -62190108/1445, 35616/17, -360, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-17770744548/1445, 2382108804/1445, 1354774959/1445, 27081312/289, 
       14727318/289, -24360/17, 630, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {631855404/1445, -135372006/289, -231286968/1445, -57896616/1445, 
       -4704/17, -756, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {124489791/1445, 119395992/1445, 5915214/289, 22512/17, 630, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {-1249524/85, -8953692/1445, -1056, -360, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1222638/1445, 6564/17, 135, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-960/17, -30, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0}, {3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
     {{0, -304128/17, 290856/85, -92484/85, 558/17, -3, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {360288/17, -1152/85, 42312/17, -1194/17, 15, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {-310554/85, -237003/85, 234/17, -30, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {117927/85, 882/17, 30, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {-480/17, -15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}, {3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
     {{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}};


(* %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% *)

 
chpoly[3][1, b, 1][\[Tau], 1] = 
    {{{0, 0, -252829237248/1445, 222897733632/1445, 1833394176/289, 
       -8237168640/289, 5407775744/1445, 1655892096/1445, -73640352/289, 
       14010776/1445, 1053588/1445, -966/17, 1}, {0, -505658474496/1445, 
       556324651008/1445, -40768634880/289, 15232002048/1445, 
       11971848192/1445, -4992016512/1445, 1075370112/1445, -72118728/1445, 
       -6257112/1445, 8694/17, -12, 0}, {-252829237248/1445, 
       556324651008/1445, -438505684992/1445, 113096798208/1445, 
       -4350188544/1445, -342036864/1445, -959070336/1445, 30086400/289, 
       13181316/1445, -33810/17, 66, 0, 0}, {222897733632/1445, 
       -40768634880/289, 113096798208/1445, -38289461248/1445, 735632256/289, 
       49178496/1445, -158691392/1445, -6625056/1445, 72450/17, -220, 0, 0, 
       0}, {1833394176/289, 15232002048/1445, -4350188544/1445, 
       735632256/289, 405446976/1445, 66367344/1445, -18357528/1445, 
       -86940/17, 495, 0, 0, 0, 0}, {-8237168640/289, 11971848192/1445, 
       -342036864/1445, 49178496/1445, 66367344/1445, 34009584/1445, 
       40572/17, -792, 0, 0, 0, 0, 0}, {5407775744/1445, -4992016512/1445, 
       -959070336/1445, -158691392/1445, -18357528/1445, 40572/17, 924, 0, 0, 
       0, 0, 0, 0}, {1655892096/1445, 1075370112/1445, 30086400/289, 
       -6625056/1445, -86940/17, -792, 0, 0, 0, 0, 0, 0, 0}, 
      {-73640352/289, -72118728/1445, 13181316/1445, 72450/17, 495, 0, 0, 0, 
       0, 0, 0, 0, 0}, {14010776/1445, -6257112/1445, -33810/17, -220, 0, 0, 
       0, 0, 0, 0, 0, 0, 0}, {1053588/1445, 8694/17, 66, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {-966/17, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
     {{0, 5518098432/1445, -3271394304/1445, -637880832/1445, 288606336/1445, 
       -33978912/1445, 2685996/1445, -1932/17, 3, 0, 0, 0, 0}, 
      {5518098432/1445, -5316544512/1445, 508985856/289, -375871488/1445, 
       16920288/289, -1732920/289, 9660/17, -24, 0, 0, 0, 0, 0}, 
      {-3271394304/1445, 508985856/289, -38350080/289, -50622528/1445, 
       10484436/1445, -17388/17, 84, 0, 0, 0, 0, 0, 0}, 
      {-637880832/1445, -375871488/1445, -50622528/1445, -9011664/1445, 
       9660/17, -168, 0, 0, 0, 0, 0, 0, 0}, {288606336/1445, 16920288/289, 
       10484436/1445, 9660/17, 210, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-33978912/1445, -1732920/289, -17388/17, -168, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}, {2685996/1445, 9660/17, 84, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-1932/17, -24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}}, {{435456/85, -329184/85, 96024/85, -966/17, 3, 0, 0, 0, 0, 
       0, 0, 0, 0}, {-329184/85, -5424/85, 966/17, -12, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}, {96024/85, 966/17, 18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-966/17, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
     {{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}};


(* %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% *)

 
chpoly[3][2, b, 2][\[Tau], 0] = {{{0, 0, -10816727040/289, -585859392/289, 
       6145353360/289, -1001631420/289, -726931557/289, 270763344/289, 
       -30321765/289, 135028/289, 209433/289, -840/17, 1}, 
      {0, -43266908160/289, 11890841472/289, 3675769632/85, 
       -28123017912/1445, 4780384614/1445, -1431795204/1445, 336586248/1445, 
       -6359424/1445, -6075666/1445, 7308/17, -12, 0}, 
      {-43266908160/289, 70818769152/289, -91920053232/1445, 
       -62374373352/1445, 28096162281/1445, -3274607736/1445, 
       -187046028/1445, 8006832/289, 11837337/1445, -26880/17, 66, 0, 0}, 
      {89387297280/289, -290388390336/1445, 63130482432/1445, 
       -4548671532/1445, 485009316/1445, -9834696/289, -21394720/289, 
       -326904/289, 51660/17, -220, 0, 0, 0}, {-235242211392/1445, 
       183907017972/1445, -5848676523/289, 2578855104/1445, 12772026/1445, 
       72184344/1445, -29552502/1445, -45360/17, 495, 0, 0, 0, 0}, 
      {-20244207528/1445, -34701726618/1445, 4380765444/1445, 891142776/1445, 
       40515744/289, 50397396/1445, -17640/17, -792, 0, 0, 0, 0, 0}, 
      {27021301191/1445, -590208120/289, -2275899372/1445, -494465936/1445, 
       -34475574/1445, 98784/17, 924, 0, 0, 0, 0, 0, 0}, 
      {-1141003044/1445, 2052192744/1445, 92745504/289, 3991848/1445, -7560, 
       -792, 0, 0, 0, 0, 0, 0, 0}, {-628966089/1445, -41778444/289, 
       1734501/289, 93240/17, 495, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {37491296/1445, -5137938/1445, -40740/17, -220, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}, {929949/1445, 10080/17, 66, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-1092/17, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
     {{0, 590478336/289, -185655888/289, -112236840/289, 38441115/289, 
       -5065704/289, 444594/289, -1680/17, 3, 0, 0, 0, 0}, 
      {1180956672/289, -3789540288/1445, 205299360/289, -41323500/289, 
       10479096/289, -6706812/1445, 7896/17, -24, 0, 0, 0, 0, 0}, 
      {-6080256576/1445, 3571197336/1445, -213328566/1445, 525168/1445, 
       7640886/1445, -12096/17, 84, 0, 0, 0, 0, 0, 0}, 
      {-288602352/1445, -505635804/1445, -97333776/1445, -7954824/1445, 
       840/17, -168, 0, 0, 0, 0, 0, 0, 0}, {367095591/1445, 110152728/1445, 
       11742726/1445, 18480/17, 210, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-8082216/289, -9988284/1445, -22680/17, -168, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}, {3043338/1445, 672, 84, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-2184/17, -24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}}, {{72576/17, -45468/17, 13833/17, -840/17, 3, 0, 0, 0, 0, 0, 
       0, 0, 0}, {-385128/85, -6858/85, 588/17, -12, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}, {124317/85, 1344/17, 18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-1092/17, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
     {{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}};


(* %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% *)

 
chpoly[4][0, b, 0][\[Tau], 0] = {{{0, 0, 0, -2013184152412618752000/63869, 
       4440588933010135449600/63869, -2496167649355895930880/63869, 
       -68623630971067957248/4913, 1396287372640282214400/63869, 
       -9287623477516868517888/1596725, -2867007003736200708096/1596725, 
       2149496011489209827328/1596725, -357707646914956498944/1596725, 
       -55750457720393650944/1596725, 32143340046631715712/1596725, 
       -1026997432556480352/319345, 219488834894165952/1596725, 
       41235828841913573/1596725, -6503395961096552/1596725, 
       257849600972348/1596725, 17312532256264/1596725, 
       -2138108152306/1596725, 12957427016/319345, 950588/1445, -1064/17, 1}, 
      {0, 0, -6039552457237856256000/63869, 14742579503421613670400/63869, 
       -13360647654339803873280/63869, 4835779900269341442048/63869, 
       2579070553724628762624/319345, -32539901828367743188992/1596725, 
       75829702659745775616/7225, -53802625870111408128/18785, 
       8512486527928154112/122825, 446361727119886439424/1596725, 
       -13286952434974843008/122825, 28337551014455959104/1596725, 
       -997067981903729856/1596725, -30650087252002704/122825, 
       66155635223647512/1596725, -2964429939769944/1596725, 
       -229300273732872/1596725, 32474317225512/1596725, 
       -230546536152/319345, -15807048/1445, 22344/17, -24, 0}, 
      {0, -6039552457237856256000/63869, 20603981140822956441600/63869, 
       -29110992830549396029440/63869, 19580222928125310271488/63869, 
       -5647716865421221036032/63869, -5683086710902087483392/1596725, 
       566458044764961374208/63869, -264432353527894818816/122825, 
       1000951812154222000128/1596725, -153493406231213477376/319345, 
       331351830691631578368/1596725, -11647026917342496/289, 
       98375981165967552/93925, 1650560053630886744/1596725, 
       -3589529353785664/18785, 16031152547662812/1596725, 
       274499033056856/319345, -229466221420316/1596725, 113929693008/18785, 
       117468068/1445, -222376/17, 276, 0, 0}, 
      {-2013184152412618752000/63869, 14742579503421613670400/63869, 
       -29110992830549396029440/63869, 27453023631412593426432/63869, 
       -14659919515898011975680/63869, 108287544374566796132352/1596725, 
       -12006063628509481795584/1596725, -2910563886319488073728/1596725, 
       230197882364415535104/319345, 45613887896914670592/319345, 
       -289755711092018191104/1596725, 6205375500920360064/122825, 
       -1595681791851836352/1596725, -766677481631060016/319345, 
       9888210523883456/18785, -10852542577588544/319345, 
       -373331878123416/122825, 997913239125736/1596725, 
       -2039507549936/63869, -98757360/289, 81928, -2024, 0, 0, 0}, 
      {4440588933010135449600/63869, -13360647654339803873280/63869, 
       19580222928125310271488/63869, -14659919515898011975680/63869, 
       31810328107285852717056/319345, -42515105539262210113536/1596725, 
       1484947562857320185856/319345, -1114227322268161830912/1596725, 
       17070183189153605376/319345, 126997230307168158336/1596725, 
       -64327434147870107616/1596725, 2622881078711384256/1596725, 
       5409444329744325644/1596725, -306206016739945056/319345, 
       128380710832884528/1596725, 11051811161967136/1596725, 
       -2973079478680842/1596725, 2894993264808/24565, 226567780/289, 
       -6144600/17, 10626, 0, 0, 0, 0}, {-2496167649355895930880/63869, 
       4835779900269341442048/63869, -5647716865421221036032/63869, 
       108287544374566796132352/1596725, -42515105539262210113536/1596725, 
       8658796749769895510016/1596725, -973035865223360483328/1596725, 
       110114941360454608896/1596725, -2312226182720990592/122825, 
       32471912217510438336/1596725, -5573721772933889472/1596725, 
       -4535564863790004048/1596725, 1924394662145722144/1596725, 
       -223126876073690016/1596725, -16306447543452192/1596725, 
       6376283044038944/1596725, -6059222554968/18785, -294757032/1445, 
       20236216/17, -42504, 0, 0, 0, 0, 0}, {-68623630971067957248/4913, 
       2579070553724628762624/319345, -5683086710902087483392/1596725, 
       -12006063628509481795584/1596725, 1484947562857320185856/319345, 
       -973035865223360483328/1596725, -84125283457449710592/1596725, 
       2052632076632575488/1596725, -1450718316790259616/1596725, 
       1329512362134336192/319345, 1626251191595336552/1596725, 
       -1686145595110622912/1596725, 11626899858120304/63869, 
       14088793129955936/1596725, -10027361993089616/1596725, 
       2531383432128/3757, -484439124/85, -51368856/17, 134596, 0, 0, 0, 0, 
       0, 0}, {1396287372640282214400/63869, -32539901828367743188992/
        1596725, 566458044764961374208/63869, -2910563886319488073728/
        1596725, -1114227322268161830912/1596725, 110114941360454608896/
        1596725, 2052632076632575488/1596725, -191273273789877504/24565, 
       -2995851857409223872/1596725, 1063505538633312912/1596725, 
       1003975596348138048/1596725, -288244369758763968/1596725, 
       -52663124015712/24565, 11483901354622368/1596725, -1196701307712/1105, 
       2105125824/85, 6004152, -346104, 0, 0, 0, 0, 0, 0, 0}, 
      {-9287623477516868517888/1596725, 75829702659745775616/7225, 
       -264432353527894818816/122825, 230197882364415535104/319345, 
       17070183189153605376/319345, -2312226182720990592/122825, 
       -1450718316790259616/1596725, -2995851857409223872/1596725, 
       -409437414489774458/319345, -4711303360067312/24565, 
       234206144911890888/1596725, -462358276082512/122825, 
       -712270134918676/122825, 4945179363408/3757, -1080457800/17, -9339792, 
       735471, 0, 0, 0, 0, 0, 0, 0, 0}, {-2867007003736200708096/1596725, 
       -53802625870111408128/18785, 1000951812154222000128/1596725, 
       45613887896914670592/319345, 126997230307168158336/1596725, 
       32471912217510438336/1596725, 1329512362134336192/319345, 
       1063505538633312912/1596725, -4711303360067312/24565, 
       -201899931372503056/1596725, 330185453339984/122825, 
       393537878372592/122825, -1617103966832/1445, 2004085040/17, 11118800, 
       -1307504, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {2149496011489209827328/1596725, 
       8512486527928154112/122825, -153493406231213477376/319345, 
       -289755711092018191104/1596725, -64327434147870107616/1596725, 
       -5573721772933889472/1596725, 1626251191595336552/1596725, 
       1003975596348138048/1596725, 234206144911890888/1596725, 
       330185453339984/122825, -233077972087752/122825, 640583755872/1445, 
       -14287707096/85, -9339792, 1961256, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-357707646914956498944/1596725, 446361727119886439424/1596725, 
       331351830691631578368/1596725, 6205375500920360064/122825, 
       2622881078711384256/1596725, -4535564863790004048/1596725, 
       -1686145595110622912/1596725, -288244369758763968/1596725, 
       -462358276082512/122825, 393537878372592/122825, 640583755872/1445, 
       16045191136/85, 3679312, -2496144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-55750457720393650944/1596725, -13286952434974843008/122825, 
       -11647026917342496/289, -1595681791851836352/1596725, 
       5409444329744325644/1596725, 1924394662145722144/1596725, 
       11626899858120304/63869, -52663124015712/24565, 
       -712270134918676/122825, -1617103966832/1445, -14287707096/85, 
       3679312, 2704156, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {32143340046631715712/1596725, 28337551014455959104/1596725, 
       98375981165967552/93925, -766677481631060016/319345, 
       -306206016739945056/319345, -223126876073690016/1596725, 
       14088793129955936/1596725, 11483901354622368/1596725, 
       4945179363408/3757, 2004085040/17, -9339792, -2496144, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {-1026997432556480352/319345, 
       -997067981903729856/1596725, 1650560053630886744/1596725, 
       9888210523883456/18785, 128380710832884528/1596725, 
       -16306447543452192/1596725, -10027361993089616/1596725, 
       -1196701307712/1105, -1080457800/17, 11118800, 1961256, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0}, {219488834894165952/1596725, 
       -30650087252002704/122825, -3589529353785664/18785, 
       -10852542577588544/319345, 11051811161967136/1596725, 
       6376283044038944/1596725, 2531383432128/3757, 2105125824/85, -9339792, 
       -1307504, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {41235828841913573/1596725, 66155635223647512/1596725, 
       16031152547662812/1596725, -373331878123416/122825, 
       -2973079478680842/1596725, -6059222554968/18785, -484439124/85, 
       6004152, 735471, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-6503395961096552/1596725, -2964429939769944/1596725, 
       274499033056856/319345, 997913239125736/1596725, 2894993264808/24565, 
       -294757032/1445, -51368856/17, -346104, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0}, {257849600972348/1596725, 
       -229300273732872/1596725, -229466221420316/1596725, 
       -2039507549936/63869, 226567780/289, 20236216/17, 134596, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {17312532256264/1596725, 
       32474317225512/1596725, 113929693008/18785, -98757360/289, 
       -6144600/17, -42504, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {-2138108152306/1596725, -230546536152/319345, 
       117468068/1445, 81928, 10626, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0}, {12957427016/319345, -15807048/1445, -222376/17, 
       -2024, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {950588/1445, 22344/17, 276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {-1064/17, -24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
     {{0, 0, -2950872604354805760/63869, 4572139985011998720/63869, 
       -2880403048671215616/319345, -41274676045594755072/1596725, 
       17330822650634305536/1596725, 927477325772070912/1596725, 
       -384192878550027264/319345, 487250517413488896/1596725, 
       -3431630952154368/93925, 3194130607748928/1596725, 
       72485340487556/1596725, -5715412231224/319345, 2533359652428/1596725, 
       -27704457232/319345, 6185244/1445, -3192/17, 4, 0, 0, 0, 0, 0, 0}, 
      {0, -5901745208709611520/63869, 10765547350681190400/63869, 
       -37732327169703542784/319345, 12089316835281862656/319345, 
       5827098519590141952/1596725, -15494006350077566976/1596725, 
       7718617328308494336/1596725, -1906613486368448256/1596725, 
       48364085584111104/319345, -850382683795008/122825, 
       -1361798801479728/1596725, 309798311265288/1596725, 
       -29543180779368/1596725, 353444225616/319345, -16519680/289, 47880/17, 
       -72, 0, 0, 0, 0, 0, 0, 0}, {-2950872604354805760/63869, 
       10765547350681190400/63869, -73392438997508161536/319345, 
       540131297253654528/4913, -29268967561601089536/1596725, 
       6058301109780455424/1596725, -6515620875861037056/1596725, 
       149473040504583168/93925, -382407567913029888/1596725, 
       6140647154460096/1596725, 1419796716978792/319345, 
       -84573833653776/93925, 30521581129524/319345, -121140723792/18785, 
       30183072/85, -331968/17, 612, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {4572139985011998720/63869, -37732327169703542784/319345, 
       540131297253654528/4913, -94564386264060002304/1596725, 
       16551796864942596096/1596725, 586540187475664896/1596725, 
       -1561609549205240832/1596725, 24634823920994304/122825, 
       4411322117759808/319345, -17850483287202672/1596725, 
       758081325297072/319345, -462752821400208/1596725, 
       7200776030736/319345, -1974475776/1445, 1404480/17, -3264, 0, 0, 0, 0, 
       0, 0, 0, 0, 0}, {-2880403048671215616/319345, 12089316835281862656/
        319345, -29268967561601089536/1596725, 16551796864942596096/1596725, 
       -978686017676273664/1596725, 458967499027693056/1596725, 
       -236510806902299136/1596725, -40375924916040576/1596725, 
       25602207348129852/1596725, -249130086562824/63869, 
       71136491000796/122825, -16613826623184/319345, 5300100624/1445, 
       -4021920/17, 12240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-41274676045594755072/1596725, 5827098519590141952/1596725, 
       6058301109780455424/1596725, 586540187475664896/1596725, 
       458967499027693056/1596725, 230365924216943616/1596725, 
       20039511454367616/1596725, -23902719386557536/1596725, 
       1254602413948152/319345, -1318489662481176/1596725, 
       25885889129232/319345, -10635276288/1445, 8133216/17, -34272, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {17330822650634305536/1596725, 
       -15494006350077566976/1596725, -6515620875861037056/1596725, 
       -1561609549205240832/1596725, -236510806902299136/1596725, 
       20039511454367616/1596725, 71566264371824/5525, 
       -2678632610150496/1596725, 1479256589132676/1596725, 
       -25738187324432/319345, 16767694944/1445, -11618880/17, 74256, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {927477325772070912/1596725, 
       7718617328308494336/1596725, 149473040504583168/93925, 
       24634823920994304/122825, -40375924916040576/1596725, 
       -23902719386557536/1596725, -2678632610150496/1596725, 
       -299354629112928/319345, 10999001323728/319345, -21613582848/1445, 
       10954944/17, -127296, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-384192878550027264/319345, -1906613486368448256/1596725, 
       -382407567913029888/1596725, 4411322117759808/319345, 
       25602207348129852/1596725, 1254602413948152/319345, 
       1479256589132676/1596725, 10999001323728/319345, 23437680552/1445, 
       -4564560/17, 175032, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {487250517413488896/1596725, 48364085584111104/319345, 
       6140647154460096/1596725, -17850483287202672/1596725, 
       -249130086562824/63869, -1318489662481176/1596725, 
       -25738187324432/319345, -21613582848/1445, -4564560/17, -194480, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-3431630952154368/93925, 
       -850382683795008/122825, 1419796716978792/319345, 
       758081325297072/319345, 71136491000796/122825, 25885889129232/319345, 
       16767694944/1445, 10954944/17, 175032, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {3194130607748928/1596725, -1361798801479728/
        1596725, -84573833653776/93925, -462752821400208/1596725, 
       -16613826623184/319345, -10635276288/1445, -11618880/17, -127296, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {72485340487556/1596725, 309798311265288/1596725, 
       30521581129524/319345, 7200776030736/319345, 5300100624/1445, 
       8133216/17, 74256, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}, {-5715412231224/319345, -29543180779368/1596725, 
       -121140723792/18785, -1974475776/1445, -4021920/17, -34272, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {2533359652428/1596725, 353444225616/319345, 30183072/85, 1404480/17, 
       12240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-27704457232/319345, -16519680/289, -331968/17, -3264, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {6185244/1445, 47880/17, 612, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {-3192/17, -72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, {{0, 34818197815296/3757, 
       -185388614811648/18785, -151403279597568/93925, 186932559891456/93925, 
       -57402718167168/93925, 12921615444384/93925, -2194785790272/93925, 
       221362920942/93925, -2689333656/18785, 9518724/1445, -3192/17, 6, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {34818197815296/3757, 
       -283731735085056/18785, 1275836564422656/93925, 
       -448755847446528/93925, 152269816996224/93925, -38970095343552/93925, 
       8272495550016/93925, -224558736048/18785, 17181757224/18785, 
       -77773896/1445, 28728/17, -72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-185388614811648/18785, 1275836564422656/93925, 
       -201819561596928/93925, -38931512557824/93925, 1324801226592/3757, 
       -11928560821056/93925, 490237917288/18785, -9113756256/3757, 
       289035828/1445, -111720/17, 396, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}, {-151403279597568/93925, -448755847446528/93925, 
       -38931512557824/93925, -20788389016704/93925, 5850851061312/93925, 
       -3241421958672/93925, 60509137056/18785, -654673248/1445, 239400/17, 
       -1320, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {186932559891456/93925, 152269816996224/93925, 1324801226592/3757, 
       5850851061312/93925, 676665252612/18785, -29432779344/18785, 
       1023784776/1445, -287280/17, 2970, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0}, {-57402718167168/93925, -38970095343552/93925, 
       -11928560821056/93925, -3241421958672/93925, -29432779344/18785, 
       -1179784368/1445, 134064/17, -4752, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {12921615444384/93925, 8272495550016/93925, 
       490237917288/18785, 60509137056/18785, 1023784776/1445, 134064/17, 
       5544, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-2194785790272/93925, -224558736048/18785, -9113756256/3757, 
       -654673248/1445, -287280/17, -4752, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {221362920942/93925, 17181757224/18785, 
       289035828/1445, 239400/17, 2970, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {-2689333656/18785, -77773896/1445, 
       -111720/17, -1320, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0}, {9518724/1445, 28728/17, 396, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-3192/17, -72, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, {{34836480/221, -209751552/1105, 
       148019904/1105, -17497536/1105, 252004/85, -1064/17, 4, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-209751552/1105, 
       -45917568/1105, -363840/221, -646032/85, 3192/17, -24, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {148019904/1105, 
       -363840/221, 788056/85, -2128/17, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0}, {-17497536/1105, -646032/85, -2128/17, 
       -80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {252004/85, 3192/17, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0}, {-1064/17, -24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}}, {{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0}}}


==> anc/load_amplitudes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     30465,        769]
NotebookOptionsPosition[     29011,        714]
NotebookOutlinePosition[     29385,        731]
CellTagsIndexPosition[     29342,        728]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"yourpath", "=", "\"\<~/\>\""}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
  "(*", " ", 
   "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
  "(*", "                                                                 ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "            ", 
   RowBox[{
   "your", " ", "path", " ", "to", " ", "the", " ", "ANCILLARY", " ", 
    "folder"}], "                    ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "      ", 
   RowBox[{
    RowBox[{
     RowBox[{"EXAMPLE", " ", "yourpath"}], "=", 
     "\"\<~/Download/THISPAPER/ANCILLARY/\>\""}], ";"}], "        ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
  "(*", "                                                                 ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{
   "the", " ", "amplitudes", " ", "do", " ", "not", " ", "include", " ", 
    "the", " ", "pochhammers", " ", "per", " ", "stratum"}], "     ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "         ", 
   RowBox[{
   "solve", " ", "the", " ", "rank", " ", "constraints", " ", "as", " ", 
    "you", " ", "wish"}], "                  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
  "(*", "                                                                 ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "(*", " ", 
   "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.81677982921548*^9, 3.816779884630175*^9}, {
  3.816780363143127*^9, 3.8167803936940002`*^9}, {3.81687137028749*^9, 
  3.8168713708553343`*^9}, {3.8169343397591867`*^9, 3.8169343697166758`*^9}, {
  3.8169347606756153`*^9, 3.8169347960407343`*^9}, {3.816948486100423*^9, 
  3.816948645301301*^9}},
 ExpressionUUID -> "649f24a9-5d1c-4f0b-8a33-bb3c211e43a7"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["\[Alpha]", "7"], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"1827c17b-60be-43ba-8f8e-6af9a0c6171e"]], \
"Section",
 CellChangeTimes->{{3.816779901829678*^9, 
  3.816779906882683*^9}},ExpressionUUID->"89c3b999-913a-4476-aeb4-\
9c9c2a66ac82"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "top", ",", "letters", ",", "stratum", ",", "STRATUM", ",", 
      "calMbasis"}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Get", "[", 
      RowBox[{"yourpath", "<>", "\"\</calH_basis\>\""}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"top", "=", "4"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"letters", "=", 
      RowBox[{"{", 
       RowBox[{
       "bb3", ",", "bb4", ",", "bb5", ",", "bb6", ",", "bb7", ",", "bb8", ",",
         "bb9"}], "}"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"stratum", "=", "1"}], ",", 
       RowBox[{"stratum", "\[LessEqual]", " ", 
        RowBox[{"top", "+", "1"}]}], ",", 
       RowBox[{"stratum", "++"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"calMbasis", "=", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"calHbasis", "[", "index", "]"}], "\[LeftDoubleBracket]",
              "stratum", "\[RightDoubleBracket]"}], ",", 
            RowBox[{"{", 
             RowBox[{"index", ",", "top", ",", "1", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", "Flatten"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"STRATUM", "[", "stratum", "]"}], "=", 
         RowBox[{
          RowBox[{"Array", "[", 
           RowBox[{
            RowBox[{
            "letters", "\[LeftDoubleBracket]", "stratum", 
             "\[RightDoubleBracket]"}], ",", 
            RowBox[{"Length", "[", "calMbasis", "]"}]}], "]"}], ".", 
          "calMbasis"}]}], ";"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"listcalV", "[", "top", "]"}], "=", 
      RowBox[{"Array", "[", 
       RowBox[{"STRATUM", ",", 
        RowBox[{"top", "+", "1"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.813123855995347*^9, 3.813124321548731*^9}, {
   3.8131252730737333`*^9, 3.8131252948965187`*^9}, {3.813125349584902*^9, 
   3.813125376744091*^9}, {3.813125409144256*^9, 3.813125413197823*^9}, {
   3.813125450032033*^9, 3.813125452069024*^9}, {3.8131284169887466`*^9, 
   3.8131284179140472`*^9}, {3.813128494808033*^9, 3.813128525223096*^9}, {
   3.8131285571694927`*^9, 3.81312858434956*^9}, {3.813128652694058*^9, 
   3.813128659227963*^9}, {3.8131293238927*^9, 3.81312932532203*^9}, {
   3.8167567970482283`*^9, 3.816756881896093*^9}, {3.8167570853139467`*^9, 
   3.8167570866405563`*^9}, {3.816757197383964*^9, 3.816757458083252*^9}, {
   3.8167575098967237`*^9, 3.816757511063704*^9}, {3.816765321745694*^9, 
   3.816765362360929*^9}, {3.8167654493709383`*^9, 3.8167654551840763`*^9}, {
   3.816765512601308*^9, 3.8167655129198933`*^9}, {3.816765592505533*^9, 
   3.8167656227998962`*^9}, {3.8167656541548233`*^9, 3.816765658712201*^9}, {
   3.8167783285062513`*^9, 3.8167783370404673`*^9}, {3.8167799108303623`*^9, 
   3.816779951231696*^9}, {3.816779984822859*^9, 3.816780005774476*^9}, {
   3.816871587065619*^9, 3.81687158754529*^9}, {3.816934371437203*^9, 
   3.816934371781538*^9}, {3.816934438525943*^9, 3.81693444035435*^9}, 
   3.816934534217432*^9},
 ExpressionUUID -> "38ea8ca4-d5ab-4e3c-965d-b2f0a897dd50"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Get", "[", 
     RowBox[{"yourpath", "<>", "\"\</rankconstraints_alpha7\>\""}], "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rankconstraintsalpha7", "=", 
     RowBox[{"rankconstraintsalpha7", "&&", 
      RowBox[{
       RowBox[{"bb7", "[", "1", "]"}], "\[Equal]", " ", "1"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"extraconstraintalpha7", "=", 
     RowBox[{
      RowBox[{"bb3", "[", "1", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["256", "221"]}], "-", 
       FractionBox[
        RowBox[{"42", " ", 
         RowBox[{"bb3", "[", "3", "]"}]}], "425"], "-", 
       FractionBox[
        RowBox[{"23", " ", 
         RowBox[{"bb3", "[", "4", "]"}]}], "85"], "-", 
       FractionBox[
        RowBox[{"11", " ", 
         RowBox[{"bb3", "[", "5", "]"}]}], "17"], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"bb3", "[", "6", "]"}]}], "85"]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"allconstraintsalpha7", "=", 
     RowBox[{"rankconstraintsalpha7", "&&", "extraconstraintalpha7"}]}], 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.816780114586607*^9, 3.816780141670187*^9}, {
   3.816780194327301*^9, 3.81678024971804*^9}, {3.8167802991593103`*^9, 
   3.8167803461658897`*^9}, {3.816780409894017*^9, 3.8167804469193296`*^9}, {
   3.8167864680421658`*^9, 3.816786481336206*^9}, 3.8167951386639557`*^9, {
   3.816865987318885*^9, 3.8168659876503153`*^9}, 3.816867640517664*^9},
 ExpressionUUID -> "aeadc4be-1998-4783-ba33-11ec49c3f296"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"allconstraintsalpha7", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.8168718907872334`*^9, 3.816871892791564*^9}}],

Cell[BoxData["36"], "Output",
 CellChangeTimes->{3.8168718931797237`*^9, 3.816930202597498*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["\[Alpha]", "8"], TraditionalForm]],
 ExpressionUUID -> "5fb4c919-4496-44b7-855c-672a0f65786a"]], "Section",
 CellChangeTimes->{{3.816779901829678*^9, 3.816779906882683*^9}, {
  3.816779965167862*^9, 3.81677996553395*^9}},
 ExpressionUUID -> "3f64b59e-7c6e-43f8-a1a8-c6ea540b782c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "top", ",", "letters", ",", "stratum", ",", "STRATUM", ",", 
      "calMbasis"}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Get", "[", 
      RowBox[{"yourpath", "<>", "\"\</calH_basis\>\""}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"top", "=", "5"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"letters", "=", 
      RowBox[{"{", 
       RowBox[{
       "bb3", ",", "bb4", ",", "bb5", ",", "bb6", ",", "bb7", ",", "bb8", ",",
         "bb9"}], "}"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"stratum", "=", "1"}], ",", 
       RowBox[{"stratum", "\[LessEqual]", " ", 
        RowBox[{"top", "+", "1"}]}], ",", 
       RowBox[{"stratum", "++"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"calMbasis", "=", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"calHbasis", "[", "index", "]"}], "\[LeftDoubleBracket]",
              "stratum", "\[RightDoubleBracket]"}], ",", 
            RowBox[{"{", 
             RowBox[{"index", ",", "top", ",", "1", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", "Flatten"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"STRATUM", "[", "stratum", "]"}], "=", 
         RowBox[{
          RowBox[{"Array", "[", 
           RowBox[{
            RowBox[{
            "letters", "\[LeftDoubleBracket]", "stratum", 
             "\[RightDoubleBracket]"}], ",", 
            RowBox[{"Length", "[", "calMbasis", "]"}]}], "]"}], ".", 
          "calMbasis"}]}], ";"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"listcalV", "[", "top", "]"}], "=", 
      RowBox[{"Array", "[", 
       RowBox[{"STRATUM", ",", 
        RowBox[{"top", "+", "1"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.813123855995347*^9, 3.813124321548731*^9}, {
   3.8131252730737333`*^9, 3.8131252948965187`*^9}, {3.813125349584902*^9, 
   3.813125376744091*^9}, {3.813125409144256*^9, 3.813125413197823*^9}, {
   3.813125450032033*^9, 3.813125452069024*^9}, {3.8131284169887466`*^9, 
   3.8131284179140472`*^9}, {3.813128494808033*^9, 3.813128525223096*^9}, {
   3.8131285571694927`*^9, 3.81312858434956*^9}, {3.813128652694058*^9, 
   3.813128659227963*^9}, {3.8131293238927*^9, 3.81312932532203*^9}, {
   3.8167567970482283`*^9, 3.816756881896093*^9}, {3.8167570853139467`*^9, 
   3.8167570866405563`*^9}, {3.816757197383964*^9, 3.816757458083252*^9}, {
   3.8167575098967237`*^9, 3.816757511063704*^9}, {3.816765321745694*^9, 
   3.816765362360929*^9}, {3.8167654493709383`*^9, 3.8167654551840763`*^9}, {
   3.816765512601308*^9, 3.8167655129198933`*^9}, {3.816765592505533*^9, 
   3.8167656227998962`*^9}, {3.8167656541548233`*^9, 3.816765658712201*^9}, {
   3.8167783285062513`*^9, 3.8167783370404673`*^9}, {3.8167799108303623`*^9, 
   3.816779971894517*^9}, {3.81678004054431*^9, 3.816780041134492*^9}, {
   3.816871575188805*^9, 3.816871582625396*^9}, 3.81693437573738*^9, {
   3.8169344080230503`*^9, 3.8169344155187807`*^9}},
 ExpressionUUID -> "4f14d10e-d378-4234-a4f1-33312c509b7e"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Get", "[", 
     RowBox[{"yourpath", "<>", "\"\</rankconstraints_alpha8\>\""}], "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rankconstraintsalpha8", "=", 
     RowBox[{"rankconstraintsalpha8", "&&", 
      RowBox[{
       RowBox[{"bb8", "[", "1", "]"}], "\[Equal]", " ", 
       FractionBox["4", "5"]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"extraconstraintalpha8", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"bb3", "[", "19", "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"32", " ", 
           RowBox[{"bb3", "[", "20", "]"}]}], "23205"]}], "-", 
        FractionBox[
         RowBox[{"42", " ", 
          RowBox[{"bb3", "[", "21", "]"}]}], "425"], "-", 
        FractionBox[
         RowBox[{"23", " ", 
          RowBox[{"bb3", "[", "22", "]"}]}], "85"], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"bb3", "[", "23", "]"}]}], "17"], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"bb3", "[", "24", "]"}]}], "85"]}]}], "&&", 
      RowBox[{
       RowBox[{"bb3", "[", "2", "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["12064640", "4217"]}], "+", 
        FractionBox[
         RowBox[{"1105", " ", 
          RowBox[{"bb3", "[", "3", "]"}]}], "12651"], "-", 
        FractionBox[
         RowBox[{"299", " ", 
          RowBox[{"bb3", "[", "5", "]"}]}], "12651"], "-", 
        FractionBox[
         RowBox[{"650", " ", 
          RowBox[{"bb3", "[", "6", "]"}]}], "4217"], "-", 
        FractionBox[
         RowBox[{"1430", " ", 
          RowBox[{"bb3", "[", "7", "]"}]}], "12651"]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"allconstraintsalpha8", "=", 
     RowBox[{"rankconstraintsalpha8", "&&", "extraconstraintalpha8"}]}], 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.816780224807273*^9, 3.8167802251899767`*^9}, {
   3.8167804604872007`*^9, 3.816780484750174*^9}, {3.816786488578148*^9, 
   3.816786504486124*^9}, 3.8168659719273*^9, 3.816867587249559*^9},
 ExpressionUUID -> "149419ae-27f7-4fbe-8587-50c08711d13a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"allconstraintsalpha8", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.816871913120818*^9, 3.816871913399557*^9}}],

Cell[BoxData["85"], "Output",
 CellChangeTimes->{3.816871913907804*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Alpha]", "9"], TraditionalForm]],
  ExpressionUUID -> "5fb4c919-4496-44b7-855c-672a0f65786a"],
 " spin  6"
}], "Section",
 CellChangeTimes->{{3.816865707426765*^9, 3.816865712564064*^9}, {
  3.817018892387825*^9, 3.817018893528212*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "top", ",", "using", ",", "howmany", ",", "letters", ",", "stratum", ",",
       "STRATUM", ",", "calMbasis"}], "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Get", "[", 
      RowBox[{"yourpath", "<>", "\"\</calH_basis\>\""}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"top", "=", "6"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"using", "[", "1", "]"}], "=", 
      RowBox[{"calHbasis", "[", "top", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"using", "[", "2", "]"}], "=", 
      RowBox[{"calHbasis", "[", 
       RowBox[{"top", "-", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"using", "[", "3", "]"}], "=", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"calHbasis", "[", 
         RowBox[{"top", "-", "2"}], "]"}], ",", "\[CapitalSigma]", ",", "0"}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"using", "[", "4", "]"}], "=", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"calHbasis", "[", 
          RowBox[{"top", "-", "2"}], "]"}], ",", "\[CapitalSigma]", ",", 
         "1"}], "]"}], "\[CapitalSigma]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"using", "[", "5", "]"}], "=", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"calHbasis", "[", 
         RowBox[{"top", "-", "3"}], "]"}], ",", "\[CapitalSigma]", ",", "0"}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"howmany", "=", "5"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"letters", "=", 
      RowBox[{"{", 
       RowBox[{
       "bb3", ",", "bb4", ",", "bb5", ",", "bb6", ",", "bb7", ",", "bb8", ",",
         "bb9"}], "}"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"stratum", "=", "1"}], ",", 
       RowBox[{"stratum", "\[LessEqual]", " ", 
        RowBox[{"top", "+", "1"}]}], ",", 
       RowBox[{"stratum", "++"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"calMbasis", "=", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"using", "[", "index", "]"}], "\[LeftDoubleBracket]", 
             "stratum", "\[RightDoubleBracket]"}], ",", 
            RowBox[{"{", 
             RowBox[{"index", ",", "1", ",", "howmany"}], "}"}]}], "]"}], "//",
           "Flatten"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"STRATUM", "[", "stratum", "]"}], "=", 
         RowBox[{
          RowBox[{"Array", "[", 
           RowBox[{
            RowBox[{
            "letters", "\[LeftDoubleBracket]", "stratum", 
             "\[RightDoubleBracket]"}], ",", 
            RowBox[{"Length", "[", "calMbasis", "]"}]}], "]"}], ".", 
          "calMbasis"}]}], ";"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"listcalVspin6", "[", "top", "]"}], "=", 
      RowBox[{"Array", "[", 
       RowBox[{"STRATUM", ",", 
        RowBox[{"top", "+", "1"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.813123855995347*^9, 3.813124321548731*^9}, {
   3.8131252730737333`*^9, 3.8131252948965187`*^9}, {3.813125349584902*^9, 
   3.813125376744091*^9}, {3.813125409144256*^9, 3.813125413197823*^9}, {
   3.813125450032033*^9, 3.813125452069024*^9}, {3.8131284169887466`*^9, 
   3.8131284179140472`*^9}, {3.813128494808033*^9, 3.813128525223096*^9}, {
   3.8131285571694927`*^9, 3.81312858434956*^9}, {3.813128652694058*^9, 
   3.813128659227963*^9}, {3.8131293238927*^9, 3.81312932532203*^9}, {
   3.8167567970482283`*^9, 3.816756881896093*^9}, {3.8167570853139467`*^9, 
   3.8167570866405563`*^9}, {3.816757197383964*^9, 3.816757458083252*^9}, {
   3.8167575098967237`*^9, 3.816757511063704*^9}, {3.816765321745694*^9, 
   3.816765362360929*^9}, {3.8167654493709383`*^9, 3.8167654551840763`*^9}, {
   3.816765512601308*^9, 3.8167655129198933`*^9}, {3.816765592505533*^9, 
   3.8167656227998962`*^9}, {3.8167656541548233`*^9, 3.816765658712201*^9}, {
   3.8167783285062513`*^9, 3.8167783370404673`*^9}, {3.8167799108303623`*^9, 
   3.816779971894517*^9}, {3.81678004054431*^9, 3.816780041134492*^9}, {
   3.816865743323069*^9, 3.8168658234888372`*^9}, {3.8168658625890207`*^9, 
   3.816865869233486*^9}, 3.816867609358289*^9, {3.816871594586492*^9, 
   3.8168716098840933`*^9}, {3.816934378960515*^9, 3.816934419646772*^9}, {
   3.817019243414055*^9, 3.817019244506888*^9}},
 ExpressionUUID -> "4f14d10e-d378-4234-a4f1-33312c509b7e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"listcalV", "[", "6", "]"}], "\[LeftDoubleBracket]", "7", 
  "\[RightDoubleBracket]"}]], "Input",
 CellChangeTimes->{{3.8170189830158052`*^9, 3.817018991157733*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["bfS", "6"], "+", 
     SuperscriptBox["bfT", "6"], "+", 
     SuperscriptBox["bfU", "6"]}], ")"}], " ", 
   RowBox[{"bb9", "[", "1", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["bfS", "3"], "+", 
      SuperscriptBox["bfT", "3"], "+", 
      SuperscriptBox["bfU", "3"]}], ")"}], "2"], " ", 
   RowBox[{"bb9", "[", "2", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.817018986370957*^9, 3.8170189913278923`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Get", "[", 
     RowBox[{"yourpath", "<>", "\"\</rankconstraints_alpha9_spin6\>\""}], 
     "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rankconstraintsalpha9spin6", "=", 
     RowBox[{"rankconstraintsalpha9spin6", "&&", 
      RowBox[{
       RowBox[{"bb9", "[", "1", "]"}], "\[Equal]", "1"}], "&&", 
      RowBox[{
       RowBox[{"bb9", "[", "2", "]"}], "\[Equal]", " ", 
       RowBox[{"-", "EE"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.816780224807273*^9, 3.8167802251899767`*^9}, {
   3.8167804604872007`*^9, 3.816780484750174*^9}, {3.816786488578148*^9, 
   3.816786504486124*^9}, 3.8168659719273*^9, 3.816867587249559*^9, {
   3.81687491132475*^9, 3.816874922154546*^9}, {3.8170190005432577`*^9, 
   3.817019046661756*^9}, {3.817019160820476*^9, 3.8170191813140287`*^9}},
 ExpressionUUID -> "149419ae-27f7-4fbe-8587-50c08711d13a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rankconstraintsalpha9spin6", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.8168749602755737`*^9, 3.816874963130698*^9}, 
   3.8170191875172653`*^9}],

Cell[BoxData["178"], "Output",
 CellChangeTimes->{
  3.816874963535672*^9, {3.817019185227756*^9, 3.817019187891905*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Alpha]", "9"], TraditionalForm]],
  ExpressionUUID -> "5fb4c919-4496-44b7-855c-672a0f65786a"],
 " spin  4 "
}], "Section",
 CellChangeTimes->{{3.816865707426765*^9, 3.816865712564064*^9}, {
  3.817018892387825*^9, 3.8170189004156513`*^9}, {3.8170332282001247`*^9, 
  3.817033235684959*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "top", ",", "using", ",", "howmany", ",", "letters", ",", "stratum", ",",
       "STRATUM", ",", "calMbasis"}], "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Get", "[", 
      RowBox[{"yourpath", "<>", "\"\</calH_basis\>\""}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"top", "=", "6"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"using", "[", "1", "]"}], "=", 
      RowBox[{"calHbasis", "[", "top", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"using", "[", "2", "]"}], "=", 
      RowBox[{"calHbasis", "[", 
       RowBox[{"top", "-", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"using", "[", "3", "]"}], "=", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"calHbasis", "[", 
         RowBox[{"top", "-", "2"}], "]"}], ",", "\[CapitalSigma]", ",", "0"}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"using", "[", "4", "]"}], "=", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"calHbasis", "[", 
          RowBox[{"top", "-", "2"}], "]"}], ",", "\[CapitalSigma]", ",", 
         "1"}], "]"}], "\[CapitalSigma]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"using", "[", "5", "]"}], "=", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"calHbasis", "[", 
         RowBox[{"top", "-", "3"}], "]"}], ",", "\[CapitalSigma]", ",", "0"}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"howmany", "=", "5"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"letters", "=", 
      RowBox[{"{", 
       RowBox[{
       "bb3", ",", "bb4", ",", "bb5", ",", "bb6", ",", "bb7", ",", "bb8", ",",
         "bb9"}], "}"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"stratum", "=", "1"}], ",", 
       RowBox[{"stratum", "\[LessEqual]", " ", 
        RowBox[{"top", "+", "1"}]}], ",", 
       RowBox[{"stratum", "++"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"calMbasis", "=", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"using", "[", "index", "]"}], "\[LeftDoubleBracket]", 
             "stratum", "\[RightDoubleBracket]"}], ",", 
            RowBox[{"{", 
             RowBox[{"index", ",", "1", ",", "howmany"}], "}"}]}], "]"}], "//",
           "Flatten"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"STRATUM", "[", "stratum", "]"}], "=", 
         RowBox[{
          RowBox[{"Array", "[", 
           RowBox[{
            RowBox[{
            "letters", "\[LeftDoubleBracket]", "stratum", 
             "\[RightDoubleBracket]"}], ",", 
            RowBox[{"Length", "[", "calMbasis", "]"}]}], "]"}], ".", 
          "calMbasis"}]}], ";"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"listcalVspin4", "[", "top", "]"}], "=", 
      RowBox[{"Array", "[", 
       RowBox[{"STRATUM", ",", 
        RowBox[{"top", "+", "1"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.813123855995347*^9, 3.813124321548731*^9}, {
   3.8131252730737333`*^9, 3.8131252948965187`*^9}, {3.813125349584902*^9, 
   3.813125376744091*^9}, {3.813125409144256*^9, 3.813125413197823*^9}, {
   3.813125450032033*^9, 3.813125452069024*^9}, {3.8131284169887466`*^9, 
   3.8131284179140472`*^9}, {3.813128494808033*^9, 3.813128525223096*^9}, {
   3.8131285571694927`*^9, 3.81312858434956*^9}, {3.813128652694058*^9, 
   3.813128659227963*^9}, {3.8131293238927*^9, 3.81312932532203*^9}, {
   3.8167567970482283`*^9, 3.816756881896093*^9}, {3.8167570853139467`*^9, 
   3.8167570866405563`*^9}, {3.816757197383964*^9, 3.816757458083252*^9}, {
   3.8167575098967237`*^9, 3.816757511063704*^9}, {3.816765321745694*^9, 
   3.816765362360929*^9}, {3.8167654493709383`*^9, 3.8167654551840763`*^9}, {
   3.816765512601308*^9, 3.8167655129198933`*^9}, {3.816765592505533*^9, 
   3.8167656227998962`*^9}, {3.8167656541548233`*^9, 3.816765658712201*^9}, {
   3.8167783285062513`*^9, 3.8167783370404673`*^9}, {3.8167799108303623`*^9, 
   3.816779971894517*^9}, {3.81678004054431*^9, 3.816780041134492*^9}, {
   3.816865743323069*^9, 3.8168658234888372`*^9}, {3.8168658625890207`*^9, 
   3.816865869233486*^9}, 3.816867609358289*^9, {3.816871594586492*^9, 
   3.8168716098840933`*^9}, {3.816934378960515*^9, 3.816934419646772*^9}, {
   3.8170192499546347`*^9, 3.817019251538615*^9}},
 ExpressionUUID -> "4f14d10e-d378-4234-a4f1-33312c509b7e"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Get", "[", 
     RowBox[{"yourpath", "<>", "\"\</rankconstraints_alpha9_spin4\>\""}], 
     "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rankconstraintsalpha9spin4", "=", 
     RowBox[{"rankconstraintsalpha9spin4", "&&", 
      RowBox[{
       RowBox[{"bb9", "[", "1", "]"}], "\[Equal]", "0"}], "&&", 
      RowBox[{
       RowBox[{"bb9", "[", "2", "]"}], "\[Equal]", "1"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.816780224807273*^9, 3.8167802251899767`*^9}, {
   3.8167804604872007`*^9, 3.816780484750174*^9}, {3.816786488578148*^9, 
   3.816786504486124*^9}, 3.8168659719273*^9, 3.816867587249559*^9, {
   3.81687491132475*^9, 3.816874922154546*^9}, {3.8170190164087152`*^9, 
   3.817019031112327*^9}, {3.817019195962781*^9, 3.817019217362941*^9}},
 ExpressionUUID -> "149419ae-27f7-4fbe-8587-50c08711d13a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rankconstraintsalpha9spin4", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.8168749602755737`*^9, 3.816874963130698*^9}, 
   3.8170192225497303`*^9}],

Cell[BoxData["178"], "Output",
 CellChangeTimes->{3.816874963535672*^9, 3.817019223164748*^9}]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Local",
WindowSize->{940, 631},
WindowMargins->{{75, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 11, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1962, 47, 199, "Input"],
Cell[CellGroupData[{
Cell[2545, 71, 322, 8, 64, "Section"],
Cell[2870, 81, 3561, 75, 318, "Input"],
Cell[6434, 158, 1743, 42, 187, "Input"],
Cell[CellGroupData[{
Cell[8202, 204, 142, 2, 28, "Input"],
Cell[8347, 208, 95, 1, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8491, 215, 336, 6, 64, "Section"],
Cell[8830, 223, 3515, 74, 318, "Input"],
Cell[12348, 299, 2329, 61, 248, "Input"],
Cell[CellGroupData[{
Cell[14702, 364, 140, 2, 28, "Input"],
Cell[14845, 368, 71, 1, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14965, 375, 299, 8, 64, "Section"],
Cell[15267, 385, 4940, 107, 454, "Input"],
Cell[CellGroupData[{
Cell[20232, 496, 199, 4, 28, "Input"],
Cell[20434, 502, 548, 17, 36, "Output"]
}, Open  ]],
Cell[20997, 522, 1022, 21, 114, "Input"],
Cell[CellGroupData[{
Cell[22044, 547, 176, 3, 28, "Input"],
Cell[22223, 552, 121, 2, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22393, 560, 353, 9, 64, "Section"],
Cell[22749, 571, 4942, 107, 454, "Input"],
Cell[27694, 680, 991, 20, 114, "Input"],
Cell[CellGroupData[{
Cell[28710, 704, 176, 3, 28, "Input"],
Cell[28889, 709, 94, 1, 28, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/rankconstraints_alpha7 <==
rankconstraintsalpha7 = bb6[2] == 8 && bb6[1] == -14 && 
     bb5[7] == 9 - bb5[8] - 3*bb6[3] && bb5[6] == 0 && 
     bb5[4] == 113/4 + bb5[5] - bb5[8]/4 + (3*bb6[3])/2 && 
     bb5[3] == -153/2 + bb5[8]/2 - 3*bb6[3] && 
     bb5[2] == 237/4 - bb5[8]/4 + (3*bb6[3])/2 && bb5[1] == 252 && 
     bb4[9] == 54 - bb4[10]/2 - 9*bb5[8] - (5*bb5[9])/2 + 24*bb6[3] && 
     bb4[8] == -91/2 + bb4[10]/4 + 5*bb5[8] + (5*bb5[9])/4 - (21*bb6[3])/2 && 
     bb4[7] == -216 + 24*bb5[8] - 54*bb6[3] && bb4[6] == -5*bb5[5] && 
     bb4[5] == -673/4 - 5*bb5[5] + (13*bb5[8])/4 - (39*bb6[3])/2 && 
     bb4[4] == 399/2 - (7*bb5[8])/2 + 21*bb6[3] && 
     bb4[3] == 828 - 12*bb5[8] + 72*bb6[3] && 
     bb4[2] == -345/4 + (5*bb5[8])/4 - (15*bb6[3])/2 && bb4[1] == -420 && 
     bb3[19] == 260 + bb3[20] + (3*bb3[22])/4 - 2*bb4[10] - 16*bb5[8] + 
       6*bb5[9] + 108*bb6[3] && bb3[18] == -54 + (3*bb3[22])/4 - 4*bb4[10] + 
       6*bb5[8] - 24*bb6[3] && bb3[17] == 0 && 
     bb3[16] == -108 - (3*bb3[22])/16 + 12*bb5[8] - 48*bb6[3] && 
     bb3[15] == -495 - (5*bb3[22])/8 + 55*bb5[8] - 220*bb6[3] && 
     bb3[14] == 216 + bb3[22]/8 - 24*bb5[8] + 96*bb6[3] && 
     bb3[13] == 36 + bb3[22]/16 - 4*bb5[8] + 16*bb6[3] && 
     bb3[12] == 270 - 30*bb5[8] + 120*bb6[3] && bb3[11] == 20*bb5[5] && 
     bb3[10] == 826 + bb3[22]/8 + bb4[10] + 20*bb5[5] - 24*bb5[8] + 
       5*bb5[9] + 146*bb6[3] && bb3[9] == -615 + 15*bb5[8] - 90*bb6[3] && 
     bb3[7] == -263/2 - bb3[22]/32 - bb4[10]/4 + 4*bb5[8] - (5*bb5[9])/4 - 
       (49*bb6[3])/2 && bb3[5] == -789/8 + bb3[6]/2 - (3*bb3[22])/128 - 
       (3*bb4[10])/16 + 8*bb5[5] + 3*bb5[8] - (15*bb5[9])/16 - 
       (147*bb6[3])/8 && bb3[4] == -655/2 + bb3[6]/2 + bb3[8]/12 - 
       bb3[22]/32 - bb4[10]/4 - 8*bb5[5] + 8*bb5[8] - (5*bb5[9])/4 - 
       (97*bb6[3])/2 && bb3[3] == 345 - 5*bb5[8] + 30*bb6[3] && 
     bb3[2] == 840 && bb3[1] == 263/8 + bb3[8]/12 + bb3[22]/128 + 
       bb4[10]/16 - bb5[8] + (5*bb5[9])/16 + (49*bb6[3])/8


==> anc/rankconstraints_alpha8 <==
rankconstraintsalpha8 = bb7[3] == 0 && bb7[2] == 10*bb8[1] && 
     bb7[1] == -20*bb8[1] && bb6[7] == -bb6[8] - 6*bb7[4] + 25*bb8[1] && 
     bb6[6] == 0 && bb6[4] == bb6[5] - bb6[8]/4 + 2*bb7[4] + 
       (205*bb8[1])/4 && bb6[3] == bb6[8]/2 - 4*bb7[4] - (305*bb8[1])/2 && 
     bb6[2] == -bb6[8]/4 + 2*bb7[4] + (545*bb8[1])/4 && 
     bb6[1] == 560*bb8[1] && bb5[19] == -bb5[20] - 3*bb6[9] + 9*bb7[4] - 
       10*bb8[1] && bb5[18] == 0 && bb5[16] == bb5[17] - bb5[20]/4 + 
       6*bb6[8] + (3*bb6[9])/2 - (79*bb7[4])/4 - 65*bb8[1] && 
     bb5[15] == bb5[20]/2 - 15*bb6[8] - 3*bb6[9] + (87*bb7[4])/2 + 
       205*bb8[1] && bb5[14] == -bb5[20]/4 + 9*bb6[8] + (3*bb6[9])/2 - 
       (51*bb7[4])/4 - 230*bb8[1] && bb5[13] == 42*bb6[8] - 84*bb7[4] - 
       1050*bb8[1] && bb5[12] == 0 && bb5[11] == 6*bb6[5] - (3*bb6[8])/2 + 
       12*bb7[4] + (295*bb8[1])/2 && bb5[10] == 6*bb6[5] && bb5[9] == 0 && 
     bb5[8] == 0 && bb5[7] == 0 && bb5[6] == -9*bb6[5] && 
     bb5[5] == -9*bb6[5] + (21*bb6[8])/4 - 42*bb7[4] - (2245*bb8[1])/4 && 
     bb5[4] == -6*bb6[8] + 48*bb7[4] + 750*bb8[1] && 
     bb5[3] == -21*bb6[8] + 168*bb7[4] + 3045*bb8[1] && 
     bb5[2] == (9*bb6[8])/4 - 18*bb7[4] - (1545*bb8[1])/4 && 
     bb5[1] == -1680*bb8[1] && bb4[22] == -bb4[23]/2 + bb5[20]/2 - bb6[8] + 
       (3*bb6[9])/2 - (21*bb7[4])/2 + 50*bb8[1] && 
     bb4[21] == -3*bb4[23] - (3*bb4[24])/2 - 3*bb5[20] - (15*bb5[21])/2 + 
       12*bb6[8] + 18*bb6[9] - 150*bb7[4] - 180*bb8[1] && 
     bb4[19] == bb4[20] - (3*bb4[23])/4 - (3*bb4[24])/8 - (7*bb5[20])/2 - 
       (15*bb5[21])/8 - 43*bb6[8] - (3*bb6[9])/2 + (865*bb7[4])/4 + 
       815*bb8[1] && bb4[18] == (3*bb4[23])/4 + (3*bb4[24])/8 + 
       (13*bb5[20])/4 + (15*bb5[21])/8 + (101*bb6[8])/2 + 3*bb6[9] - 
       245*bb7[4] - (2055*bb8[1])/2 && bb4[17] == (5*bb4[23])/2 + 
       (5*bb4[24])/4 + (21*bb5[20])/2 + (25*bb5[21])/4 + 224*bb6[8] + 
       12*bb6[9] - 1099*bb7[4] - 4570*bb8[1] && 
     bb4[16] == -bb4[23]/4 - bb4[24]/8 - bb5[20] - (5*bb5[21])/8 - 
       20*bb6[8] - (3*bb6[9])/2 + (349*bb7[4])/4 + 510*bb8[1] && 
     bb4[15] == -126*bb6[8] + 588*bb7[4] + 3150*bb8[1] && 
     bb4[14] == -bb4[20]/2 - (5*bb5[17])/2 - 30*bb6[5] && bb4[13] == 0 && 
     bb4[12] == -bb4[20]/2 + bb4[23]/8 + bb4[24]/16 - (5*bb5[17])/2 + 
       (9*bb5[20])/8 + (5*bb5[21])/16 - 30*bb6[5] + 14*bb6[8] - 3*bb6[9] - 
       (475*bb7[4])/4 - (1965*bb8[1])/2 && bb4[10] == 90*bb6[5] && 
     bb4[9] == -bb4[11] + bb4[20]/2 - (3*bb4[23])/16 - (3*bb4[24])/32 + 
       (5*bb5[17])/2 - (27*bb5[20])/16 - (15*bb5[21])/32 + 39*bb6[5] - 
       (187*bb6[8])/8 + (9*bb6[9])/2 + (1577*bb7[4])/8 + (13505*bb8[1])/8 && 
     bb4[8] == -bb4[23]/2 - bb4[24]/4 - (9*bb5[20])/2 - (5*bb5[21])/4 + 
       90*bb6[5] - (185*bb6[8])/2 + 12*bb6[9] + 767*bb7[4] + 
       (13885*bb8[1])/2 && bb4[7] == bb4[23]/8 + bb4[24]/16 + (9*bb5[20])/8 + 
       (5*bb5[21])/16 + 49*bb6[8] - 3*bb6[9] - (1595*bb7[4])/4 - 
       (8435*bb8[1])/2 && bb4[6] == (-63*bb6[8])/2 + 252*bb7[4] + 
       (5775*bb8[1])/2 && bb4[5] == (-45*bb6[8])/2 + 180*bb7[4] + 
       (7725*bb8[1])/2 && bb4[4] == -bb4[11] + bb4[20]/4 - bb4[23]/32 - 
       bb4[24]/64 + (5*bb5[17])/4 - (9*bb5[20])/32 - (5*bb5[21])/64 + 
       (39*bb6[5])/2 - (79*bb6[8])/16 + (3*bb6[9])/4 + (659*bb7[4])/16 + 
       (6865*bb8[1])/16 && bb4[3] == 8400*bb8[1] && bb4[2] == 0 && 
     bb4[1] == 0 && bb3[37] == bb3[38] + (3*bb3[40])/4 + 8*bb4[23] + 
       2*bb4[24] + 56*bb5[20] + 26*bb5[21] + 32*bb6[8] - 84*bb6[9] - 
       428*bb7[4] - 712*bb8[1] && bb3[36] == (3*bb3[40])/4 - 3*bb4[23] - 
       (11*bb4[24])/2 - 21*bb5[20] - (15*bb5[21])/2 + 18*bb6[8] + 48*bb6[9] - 
       36*bb7[4] - 582*bb8[1] && bb3[35] == 0 && 
     bb3[34] == (-3*bb3[40])/16 - 8*bb4[20] - 3*bb4[23] - (3*bb4[24])/2 - 
       40*bb5[17] - 15*bb5[20] - (15*bb5[21])/2 - 16*bb6[5] - 6*bb6[8] + 
       24*bb6[9] + 102*bb7[4] + 138*bb8[1] && 
     bb3[33] == (-5*bb3[40])/8 - (27*bb4[23])/2 - (27*bb4[24])/4 - 
       (133*bb5[20])/2 - (135*bb5[21])/4 - 21*bb6[8] + 104*bb6[9] + 
       402*bb7[4] + 395*bb8[1] && bb3[32] == bb3[40]/8 - 8*bb4[20] + 
       8*bb4[23] + 4*bb4[24] - 40*bb5[17] + 48*bb5[20] + 20*bb5[21] - 
       16*bb6[5] + 56*bb6[8] - 96*bb6[9] - 664*bb7[4] - 1992*bb8[1] && 
     bb3[31] == bb3[40]/16 + bb4[23] + bb4[24]/2 + 5*bb5[20] + 
       (5*bb5[21])/2 + 2*bb6[8] - 8*bb6[9] - 34*bb7[4] - 46*bb8[1] && 
     bb3[30] == 9*bb4[23] + (9*bb4[24])/2 + 51*bb5[20] + (45*bb5[21])/2 - 
       36*bb6[8] - 96*bb6[9] + 72*bb7[4] + 960*bb8[1] && 
     bb3[29] == -10*bb4[20] - 30*bb5[17] && 
     bb3[28] == bb3[40]/8 - 10*bb4[20] + 12*bb4[23] + 7*bb4[24] - 
       30*bb5[17] + 84*bb5[20] + 35*bb5[21] + 258*bb6[8] - 142*bb6[9] - 
       1886*bb7[4] - 6222*bb8[1] && bb3[27] == (-15*bb4[23])/2 - 
       (15*bb4[24])/4 - (105*bb5[20])/2 - (75*bb5[21])/4 - 210*bb6[8] + 
       90*bb6[9] + 1470*bb7[4] + 5100*bb8[1] && 
     bb3[25] == -bb3[40]/32 - 2*bb4[23] - (5*bb4[24])/4 - 14*bb5[20] - 
       (25*bb5[21])/4 - 40*bb6[8] + (47*bb6[9])/2 + (593*bb7[4])/2 + 
       963*bb8[1] && bb3[23] == bb3[24]/2 - (3*bb3[40])/128 - 4*bb4[20] - 
       (3*bb4[23])/2 - (15*bb4[24])/16 - 12*bb5[17] - (21*bb5[20])/2 - 
       (75*bb5[21])/16 - 30*bb6[8] + (141*bb6[9])/8 + (1779*bb7[4])/8 + 
       (2889*bb8[1])/4 && bb3[22] == bb3[24]/2 + bb3[26]/12 - bb3[40]/32 + 
       4*bb4[20] - 4*bb4[23] - (9*bb4[24])/4 + 12*bb5[17] - 28*bb5[20] - 
       (45*bb5[21])/4 - 112*bb6[8] + (95*bb6[9])/2 + (1569*bb7[4])/2 + 
       2723*bb8[1] && bb3[21] == (5*bb4[23])/2 + (5*bb4[24])/4 + 
       (35*bb5[20])/2 + (25*bb5[21])/4 + 140*bb6[8] - 30*bb6[9] - 
       910*bb7[4] - 3450*bb8[1] && bb3[20] == 420*bb6[8] - 2520*bb7[4] - 
       10500*bb8[1] && bb3[19] == bb3[26]/12 + bb3[40]/128 + bb4[23]/2 + 
       (5*bb4[24])/16 + (7*bb5[20])/2 + (25*bb5[21])/16 + 10*bb6[8] - 
       (47*bb6[9])/8 - (593*bb7[4])/8 - (963*bb8[1])/4 && bb3[18] == 0 && 
     bb3[17] == 0 && bb3[16] == -2*bb4[11] + bb4[20] - (5*bb4[23])/8 - 
       (5*bb4[24])/16 + 5*bb5[17] - (45*bb5[20])/8 - (25*bb5[21])/16 + 
       16*bb6[5] - (95*bb6[8])/4 + 15*bb6[9] + (895*bb7[4])/4 + 
       (5225*bb8[1])/4 && bb3[15] == -2*bb4[11] + bb4[20]/2 - 
       (5*bb4[23])/16 - (5*bb4[24])/32 + (5*bb5[17])/2 - (45*bb5[20])/16 - 
       (25*bb5[21])/32 + 39*bb6[5] - (95*bb6[8])/8 + (15*bb6[9])/2 + 
       (895*bb7[4])/8 + (5225*bb8[1])/8 && 
     bb3[14] == 2*bb4[11] + bb4[20] + 5*bb5[17] - 12*bb6[5] && 
     bb3[13] == -bb4[20] + bb4[23]/4 + bb4[24]/8 - 5*bb5[17] + 
       (9*bb5[20])/4 + (5*bb5[21])/8 - 50*bb6[5] + (35*bb6[8])/2 - 6*bb6[9] - 
       (307*bb7[4])/2 - (2277*bb8[1])/2 && 
     bb3[12] == 5*bb4[20] + 25*bb5[17] + 120*bb6[5] && bb3[11] == 0 && 
     bb3[10] == 5*bb4[20] - (9*bb4[23])/4 - (9*bb4[24])/8 + 25*bb5[17] - 
       (81*bb5[20])/4 - (45*bb5[21])/8 + 120*bb6[5] - 96*bb6[8] + 54*bb6[9] + 
       (1779*bb7[4])/2 + 5385*bb8[1] && bb3[9] == -2*bb4[11] && 
     bb3[8] == 30*bb6[5] && bb3[7] == 2*bb4[11] - bb4[20] + (11*bb4[23])/8 + 
       (11*bb4[24])/16 - 5*bb5[17] + (99*bb5[20])/8 + (55*bb5[21])/16 - 
       78*bb6[5] + (293*bb6[8])/4 - 33*bb6[9] - (2641*bb7[4])/4 - 
       (16955*bb8[1])/4 && bb3[6] == (-3*bb4[23])/4 - (3*bb4[24])/8 - 
       (27*bb5[20])/4 - (15*bb5[21])/8 + 30*bb6[5] - (99*bb6[8])/2 + 
       18*bb6[9] + (873*bb7[4])/2 + (5865*bb8[1])/2 && 
     bb3[5] == (-5*bb4[23])/4 - (5*bb4[24])/8 - (45*bb5[20])/4 - 
       (25*bb5[21])/8 - 310*bb6[8] + 30*bb6[9] + (5095*bb7[4])/2 + 
       19675*bb8[1] && bb3[4] == -210*bb6[8] + 1680*bb7[4] + 13650*bb8[1] && 
     bb3[3] == 2*bb4[11] - bb4[20]/2 + bb4[23]/16 + bb4[24]/32 - 
       (5*bb5[17])/2 + (9*bb5[20])/16 + (5*bb5[21])/32 - 39*bb6[5] + 
       (79*bb6[8])/8 - (3*bb6[9])/2 - (659*bb7[4])/8 - (6865*bb8[1])/8 && 
     bb3[2] == (15*bb6[8])/2 - 60*bb7[4] - (8175*bb8[1])/2 && 
     bb3[1] == -3360*bb8[1]


==> anc/rankconstraints_alpha9_spin4 <==
rankconstraintsalpha9spin4 = bb8[3] == -27 && bb8[2] == 81/5 && bb8[1] == 0 && 
     bb7[10] == -612 - bb7[11] - 10*bb8[4] && bb7[9] == 216 - bb7[12]/2 && 
     bb7[8] == 1296 && bb7[7] == 189/2 + bb7[12]/4 && bb7[6] == 324 && 
     bb7[4] == 99 + bb7[5] - bb7[11]/4 + (5*bb8[4])/2 && 
     bb7[3] == -342 + bb7[11]/2 - 5*bb8[4] && 
     bb7[2] == 9 - bb7[11]/4 + (5*bb8[4])/2 && bb7[1] == -648 && 
     bb6[24] == 1354350958/1445 - (3*bb6[25])/2 - (821*bb7[11])/289 - 
       (31643918*bb7[12])/7803 + (5*bb7[13])/2 + (11770*bb8[4])/289 && 
     bb6[21] == -1348068098/1445 + (3*bb6[25])/2 + (821*bb7[11])/289 + 
       (31519070*bb7[12])/7803 - (17*bb7[13])/2 - (4545*bb8[4])/289 && 
     bb6[20] == 14688 - 24*bb7[12] && bb6[18] == -704101609/2890 + bb6[19] + 
       (3*bb6[25])/8 + (10069*bb7[11])/1156 + (7969502*bb7[12])/7803 + 
       (11*bb7[13])/8 - (45005*bb8[4])/1156 && 
     bb6[17] == 667063369/1445 - (3*bb6[25])/4 - (13537*bb7[11])/578 - 
       (15665899*bb7[12])/7803 - (11*bb7[13])/4 + (50785*bb8[4])/578 && 
     bb6[16] == -662459599/2890 + (3*bb6[25])/8 + (17005*bb7[11])/1156 + 
       (7797836*bb7[12])/7803 + (11*bb7[13])/8 - (16105*bb8[4])/1156 && 
     bb6[15] == -2304 + 64*bb7[11] - 48*bb7[12] - 80*bb8[4] && 
     bb6[14] == 4536 && bb6[13] == -5103/4 + (21*bb7[12])/8 && 
     bb6[12] == -8856 + 12*bb7[12] && bb6[11] == 189/2 - (7*bb7[12])/4 && 
     bb6[10] == 1008 && bb6[9] == -11907/4 + 8*bb7[5] + (25*bb7[12])/8 && 
     bb6[8] == 2759/4 + 8*bb7[5] - 2*bb7[11] - bb7[12]/8 + 20*bb8[4] && 
     bb6[7] == 0 && bb6[6] == 1134 - 14*bb7[5] && 
     bb6[5] == -108 - 14*bb7[5] + (15*bb7[11])/2 - 6*bb7[12] - 75*bb8[4] && 
     bb6[4] == 2349/2 - 9*bb7[11] + (33*bb7[12])/4 + 90*bb8[4] && 
     bb6[3] == 10224 - 32*bb7[11] + 24*bb7[12] + 320*bb8[4] && 
     bb6[2] == 315/2 + (7*bb7[11])/2 - (21*bb7[12])/4 - 35*bb8[4] && 
     bb6[1] == -9072 && bb5[50] == 33676324/289 - 3*bb6[25] + 
       (1404*bb7[11])/289 + (1245248*bb7[12])/7803 + 9*bb7[13] - 
       (14122*bb8[4])/289 && bb5[46] == -18318088174/1445 + (33*bb6[25])/2 + 
       (7068*bb7[11])/289 + (15561422*bb7[12])/289 - 5*bb7[13] - 
       (81109*bb8[4])/289 && bb5[43] == 75656820/289 + (1053*bb7[11])/289 - 
       (1140046*bb7[12])/2601 - (8424*bb8[4])/289 && 
     bb5[42] == -1412816053/289 + 6*bb6[25] + (2055*bb7[11])/289 + 
       (107962493*bb7[12])/5202 - (3*bb7[13])/4 - (29156*bb8[4])/289 && 
     bb5[39] == 10925363894/1445 - (21*bb6[25])/2 - (6066*bb7[11])/289 - 
       (84935407*bb7[12])/2601 + (61*bb7[13])/4 + (34367*bb8[4])/289 && 
     bb5[38] == 50007888048/1445 - 54*bb6[25] - (18246*bb7[11])/289 - 
       (385329236*bb7[12])/2601 + 54*bb7[13] + (73140*bb8[4])/289 && 
     bb5[37] == 0 && bb5[36] == -10347854231/2890 + 4*bb6[19] + 
       (3*bb6[25])/2 + 9*bb7[5] + (19249*bb7[11])/1156 + 
       (18814901*bb7[12])/3468 + (11*bb7[13])/2 - (40293*bb8[4])/578 && 
     bb5[35] == -2838504313/1156 + 4*bb6[19] + 9*bb7[5] - 
       (12943*bb7[11])/1156 + (66743801*bb7[12])/62424 + 
       (25886*bb8[4])/289 && bb5[34] == 102816 - 84*bb7[12] && 
     bb5[33] == 69407329/1156 + (351*bb7[11])/1156 - (4269857*bb7[12])/
        62424 - (702*bb8[4])/289 && bb5[32] == -56055862/289 - 
       (1755*bb7[11])/578 + (883759*bb7[12])/7803 + (7020*bb8[4])/289 && 
     bb5[31] == 1439677043/578 - 7*bb6[19] + (5945*bb7[11])/578 - 
       (35394355*bb7[12])/31212 - (23780*bb8[4])/289 && 
     bb5[30] == 3733171781/578 - 7*bb6[19] - (45*bb6[25])/8 - 
       (107605*bb7[11])/1156 - (133745677*bb7[12])/7803 - (165*bb7[13])/8 + 
       (570395*bb8[4])/1156 && bb5[29] == -45328713/10 + (27*bb6[25])/4 + 
       (555*bb7[11])/4 + (681131*bb7[12])/36 + (99*bb7[13])/4 - 750*bb8[4] && 
     bb5[28] == -22979443548/1445 + 24*bb6[25] + (173643*bb7[11])/289 + 
       (522056110*bb7[12])/7803 + 88*bb7[13] - (968360*bb8[4])/289 && 
     bb5[27] == 2365486494/1445 - (21*bb6[25])/8 - (71337*bb7[11])/1156 - 
       (223824583*bb7[12])/31212 - (77*bb7[13])/8 + (313775*bb8[4])/1156 && 
     bb5[26] == -205632 - 336*bb7[11] + 504*bb7[12] + 1680*bb8[4] && 
     bb5[25] == 45927/2 - (189*bb7[12])/4 && bb5[24] == -81648 && 
     bb5[23] == -681248785/578 - bb6[19] - 72*bb7[5] - (5945*bb7[11])/1156 + 
       (15344573*bb7[12])/31212 + (11890*bb8[4])/289 && bb5[22] == 0 && 
     bb5[21] == -6090678277/5780 - bb6[19] - (3*bb6[25])/8 - 72*bb7[5] + 
       (28919*bb7[11])/1156 - (23820649*bb7[12])/62424 - (11*bb7[13])/8 - 
       (308515*bb8[4])/1156 && bb5[19] == 17010 + 252*bb7[5] - 63*bb7[12] && 
     bb5[18] == 5785103263/5780 - bb5[20] + bb6[19] + (9*bb6[25])/16 + 
       114*bb7[5] - (14550*bb7[11])/289 + (6330310*bb7[12])/7803 + 
       (33*bb7[13])/16 + (1210085*bb8[4])/2312 && 
     bb5[17] == -720574098/1445 + (3*bb6[25])/2 + 252*bb7[5] - 
       (64053*bb7[11])/289 + (27968872*bb7[12])/7803 + (11*bb7[13])/2 + 
       (647965*bb8[4])/289 && bb5[16] == -37800 - 84*bb7[11] + 126*bb7[12] + 
       840*bb8[4] && bb5[15] == 1049353503/5780 - (3*bb6[25])/8 + 
       (74943*bb7[11])/578 - (64482029*bb7[12])/62424 - (11*bb7[13])/8 - 
       (1506295*bb8[4])/1156 && bb5[14] == -62370 - 63*bb7[11] + 
       189*bb7[12] + 630*bb8[4] && bb5[13] == 3193542383/5780 - bb5[20] + 
       bb6[19]/2 + (3*bb6[25])/32 + 57*bb7[5] - (26515*bb7[11])/2312 - 
       (711683*bb7[12])/41616 + (11*bb7[13])/32 + (561515*bb8[4])/4624 && 
     bb5[12] == 136080 && bb5[11] == -28917 + (63*bb7[12])/2 && 
     bb5[10] == -18415258/289 + (351*bb7[11])/578 + (413155*bb7[12])/7803 - 
       (1404*bb8[4])/289 && bb5[9] == 11540993/2312 - (351*bb7[11])/2312 - 
       (646033*bb7[12])/124848 + (351*bb8[4])/289 && 
     bb5[8] == -55944 + 42*bb7[12] && bb5[6] == 100359/2 - (189*bb7[12])/4 && 
     bb5[5] == 13608 && bb5[3] == 54098733/4624 + bb5[4]/2 - bb5[20]/2 + 
       (31*bb7[5])/2 - (1053*bb7[11])/9248 - (1130627*bb7[12])/83232 + 
       (1053*bb8[4])/1156 && bb5[2] == -674003833/3468 + bb5[7]/12 + 
       bb5[20]/3 - bb6[19]/6 - 19*bb7[5] - (22727*bb7[11])/27744 + 
       (7660279*bb7[12])/93636 + (22727*bb8[4])/3468 && 
     bb5[1] == 26315144491/69360 + bb5[4]/2 + bb5[7]/12 - bb5[20]/6 + 
       bb6[19]/3 + (3*bb6[25])/32 + (45*bb7[5])/2 - (32789*bb7[11])/6936 + 
       (27439367*bb7[12])/749088 + (11*bb7[13])/32 + (721433*bb8[4])/13872 && 
     bb4[54] == -4416327068/1445 + 3*bb6[25] - (996*bb7[11])/289 + 
       (59037296*bb7[12])/7803 - 13*bb7[13] + (16638*bb8[4])/289 && 
     bb4[53] == 371003112/289 + 18*bb6[25] + (20760*bb7[11])/289 + 
       (1967328*bb7[12])/289 - 54*bb7[13] - (148740*bb8[4])/289 && 
     bb4[50] == 53512972977/1445 - (207*bb6[25])/4 - (19781*bb7[11])/289 - 
       (1226618219*bb7[12])/7803 - (167*bb7[13])/4 + (372273*bb8[4])/578 && 
     bb4[49] == 239608408316/1445 - 231*bb6[25] - (74240*bb7[11])/289 - 
       (5435118868*bb7[12])/7803 - 198*bb7[13] + (696226*bb8[4])/289 && 
     bb4[46] == 8761108946/289 - (87*bb6[25])/2 - (12284*bb7[11])/289 - 
       (1017923108*bb7[12])/7803 - (149*bb7[13])/4 + (133530*bb8[4])/289 && 
     bb4[42] == -4694909262/289 + 21*bb6[25] + (11498*bb7[11])/289 + 
       (170537917*bb7[12])/2601 + (39*bb7[13])/4 - (76667*bb8[4])/289 && 
     bb4[41] == -126620998392/1445 + 126*bb6[25] - (24948*bb7[11])/289 + 
       (104772640*bb7[12])/289 + 42*bb7[13] + (369516*bb8[4])/289 && 
     bb4[40] == 11411590095/578 - 12*bb6[19] + (27*bb6[25])/4 - 27*bb7[5] + 
       (56567*bb7[11])/578 + (89685037*bb7[12])/31212 + (41*bb7[13])/2 - 
       (212107*bb8[4])/289 && bb4[39] == 0 && 
     bb4[38] == 77775646173/2890 - 12*bb6[19] - (9*bb6[25])/2 - 27*bb7[5] - 
       (90947*bb7[11])/1156 - (27932765*bb7[12])/1156 - (33*bb7[13])/2 + 
       (253679*bb8[4])/578 && bb4[36] == -16860008268/289 + 42*bb6[19] - 
       (69234*bb7[11])/289 + (21462878*bb7[12])/867 + (553872*bb8[4])/289 && 
     bb4[35] == -198447424281/5780 - bb4[37] + 19*bb6[19] + 
       (201*bb6[25])/16 - bb7[5] + (235689*bb7[11])/1156 + 
       (711002735*bb7[12])/15606 + (703*bb7[13])/16 - 
       (2888707*bb8[4])/2312 && bb4[34] == -153758852523/1445 + 42*bb6[19] + 
       (279*bb6[25])/4 + (612855*bb7[11])/578 + (1640645800*bb7[12])/7803 + 
       (955*bb7[13])/4 - (3882381*bb8[4])/578 && 
     bb4[33] == 38540094861/1445 - 36*bb6[25] - (1005547*bb7[11])/1156 - 
       (1609489775*bb7[12])/15606 - (511*bb7[13])/4 + (1684235*bb8[4])/289 && 
     bb4[32] == -25058889632/1445 + 21*bb6[25] + (178710*bb7[11])/289 + 
       (171171490*bb7[12])/2601 + 77*bb7[13] - (1207150*bb8[4])/289 && 
     bb4[31] == -18617741229/1445 + (63*bb6[25])/4 + (557349*bb7[11])/578 + 
       (128342623*bb7[12])/2601 + (231*bb7[13])/4 - (3688029*bb8[4])/578 && 
     bb4[30] == -161073277921/11560 - bb4[37] + (19*bb6[19])/2 + 
       (33*bb6[25])/32 - bb7[5]/2 + (31075*bb7[11])/1156 + 
       (322444073*bb7[12])/31212 + (155*bb7[13])/32 - (449635*bb8[4])/4624 && 
     bb4[29] == 5781888 + 2688*bb7[11] - 6048*bb7[12] - 18480*bb8[4] && 
     bb4[28] == 175872885/289 - (1053*bb7[11])/289 - (4906471*bb7[12])/5202 + 
       (8424*bb8[4])/289 && bb4[27] == -2395008 + 1008*bb7[12] && 
     bb4[26] == -5*bb5[7] && bb4[25] == -198953625/4624 - (5*bb5[4])/2 + 
       (5*bb5[20])/2 - (155*bb7[5])/2 + (1053*bb7[11])/9248 + 
       (4033343*bb7[12])/83232 - (1053*bb8[4])/1156 && 
     bb4[24] == -5627689601/1156 - 5*bb5[4] - 4*bb6[19] - 9*bb7[5] - 
       (44401*bb7[11])/2312 + (129139969*bb7[12])/62424 + 
       (44401*bb8[4])/289 && bb4[23] == 6787578805/6936 - (5*bb5[7])/12 - 
       (5*bb5[20])/3 + (5*bb6[19])/6 + 95*bb7[5] + (126271*bb7[11])/27744 - 
       (153290351*bb7[12])/374544 - (126271*bb8[4])/3468 && 
     bb4[22] == -420710904071/69360 - (5*bb5[4])/2 - (5*bb5[7])/12 + 
       (5*bb5[20])/6 - (17*bb6[19])/3 - (63*bb6[25])/32 - (243*bb7[5])/2 + 
       (148051*bb7[11])/6936 - (1247027515*bb7[12])/749088 - 
       (231*bb7[13])/32 - (4233733*bb8[4])/13872 && 
     bb4[21] == 1748471515/289 + 4*bb5[20] + 5*bb6[19] - 60*bb7[5] + 
       (111529*bb7[11])/4624 - (79668157*bb7[12])/31212 - 
       (111529*bb8[4])/578 && bb4[20] == 8338568580/289 + 24*bb6[19] + 
       720*bb7[5] + (34617*bb7[11])/289 - (10583182*bb7[12])/867 - 
       (276936*bb8[4])/289 && bb4[19] == 0 && bb4[18] == 0 && 
     bb4[17] == 26494427701/2890 - 4*bb5[20] + 9*bb6[19] + (33*bb6[25])/8 + 
       396*bb7[5] - (298359*bb7[11])/4624 + (155148259*bb7[12])/31212 + 
       (121*bb7[13])/8 + (938027*bb8[4])/1156 && 
     bb4[16] == 13142127127/578 + 24*bb6[19] + 15*bb6[25] + 720*bb7[5] - 
       (94465*bb7[11])/289 + (712164041*bb7[12])/31212 + 55*bb7[13] + 
       (1093850*bb8[4])/289 && bb4[15] == -43154892/289 - 5*bb5[20] + 
       (3159*bb7[11])/2312 + (210479*bb7[12])/1734 - (3159*bb8[4])/289 && 
     bb4[14] == 64638 + 210*bb7[5] - 63*bb7[12] && 
     bb4[13] == -11246345901/5780 + 5*bb5[20] - 5*bb6[19] - 
       (153*bb6[25])/16 - 570*bb7[5] + (849237*bb7[11])/2312 - 
       (207010555*bb7[12])/10404 - (561*bb7[13])/16 - 
       (9020641*bb8[4])/2312 && bb4[12] == -3361540343/1445 + 
       (21*bb6[25])/4 + 210*bb7[5] - (77301*bb7[11])/289 + 
       (32447338*bb7[12])/2601 + (77*bb7[13])/4 + (1602979*bb8[4])/578 && 
     bb4[11] == 7973330117/5780 - 4*bb5[20] + 2*bb6[19] + (9*bb6[25])/4 + 
       228*bb7[5] - (143095*bb7[11])/2312 + (268500847*bb7[12])/62424 + 
       (33*bb7[13])/4 + (394565*bb8[4])/578 && 
     bb4[10] == -6047801223/1445 + 9*bb6[25] - (181068*bb7[11])/289 + 
       (37683503*bb7[12])/1734 + 33*bb7[13] + (1859502*bb8[4])/289 && 
     bb4[9] == -904176 - 1344*bb7[11] + 2016*bb7[12] + 13440*bb8[4] && 
     bb4[8] == 112089027/578 + (15699*bb7[11])/289 - (1429565*bb7[12])/
        10404 - (155937*bb8[4])/289 && bb4[7] == -1555231921/578 + 
       5*bb5[20] - (5*bb6[19])/2 - (15*bb6[25])/32 - 285*bb7[5] + 
       (132575*bb7[11])/2312 + (3230689*bb7[12])/41616 - (55*bb7[13])/32 - 
       (2807575*bb8[4])/4624 && bb4[6] == 217728 - 168*bb7[12] && 
     bb4[5] == -576639/2 + (693*bb7[12])/4 && 
     bb4[4] == -65631745/1156 + (351*bb7[11])/578 + (4077737*bb7[12])/62424 - 
       (1404*bb8[4])/289 && bb4[3] == 240408 - 168*bb7[12] && 
     bb4[2] == -101383311/578 - (1053*bb7[11])/578 + (992597*bb7[12])/10404 + 
       (4212*bb8[4])/289 && bb4[1] == 326592 - 252*bb7[12] && bb3[78] == 0 && 
     bb3[74] == -330075920/289 - (7216*bb7[11])/289 + 
       (13009544*bb7[12])/7803 + (57728*bb8[4])/289 && 
     bb3[73] == -5813612640/289 - (149520*bb7[11])/289 + 
       (31159472*bb7[12])/867 + (1196160*bb8[4])/289 && 
     bb3[70] == -171536071864/1445 + 148*bb6[25] + (64936*bb7[11])/289 + 
       (3644169668*bb7[12])/7803 + 150*bb7[13] - (593472*bb8[4])/289 && 
     bb3[68] == -32419555454/1445 + (53*bb6[25])/2 + (7210*bb7[11])/289 + 
       (642033478*bb7[12])/7803 + (43*bb7[13])/2 - (85135*bb8[4])/289 && 
     bb3[61] == -37239472748/289 + 174*bb6[25] + (39284*bb7[11])/289 + 
       (4060820162*bb7[12])/7803 + 149*bb7[13] - (455304*bb8[4])/289 && 
     bb3[55] == 84477582999/2890 - bb3[69]/4 + 88*bb6[19] + (753*bb6[25])/8 + 
       232*bb7[5] + (47044*bb7[11])/289 + (186626083*bb7[12])/867 + 
       (1231*bb7[13])/8 - (384955*bb8[4])/1156 && 
     bb3[53] == 21578699820/289 - 84*bb6[25] + (75460*bb7[11])/289 - 
       (80755970*bb7[12])/289 - 39*bb7[13] - (664948*bb8[4])/289 && 
     bb3[52] == 19600172592/85 - 252*bb6[25] + (25032*bb7[11])/17 - 
       (127002848*bb7[12])/153 - 84*bb7[13] - (220248*bb8[4])/17 && 
     bb3[51] == -110052806763/2890 + bb3[69]/4 - 44*bb6[19] - 
       (121*bb6[25])/8 - 116*bb7[5] - (7346*bb7[11])/289 - 
       (11009728*bb7[12])/2601 - (591*bb7[13])/8 - (735101*bb8[4])/1156 && 
     bb3[50] == 0 && bb3[49] == 0 && bb3[48] == 21725061713/578 - bb3[69]/8 - 
       2*bb4[37] + 52*bb6[19] - (3*bb6[25])/8 + 86*bb7[5] + 
       (122113*bb7[11])/578 - (333236071*bb7[12])/15606 + (247*bb7[13])/8 - 
       (1262231*bb8[4])/1156 && bb3[47] == 2644761441/289 - bb3[69]/8 - 
       2*bb4[37] + 52*bb6[19] - (3*bb6[25])/8 + 86*bb7[5] - 
       (2388*bb7[11])/289 - (358499839*bb7[12])/31212 + (247*bb7[13])/8 + 
       (767993*bb8[4])/1156 && bb3[46] == -24162623593/578 + bb3[69]/8 + 
       2*bb4[37] - 52*bb6[19] + (3*bb6[25])/8 - 86*bb7[5] - 
       (7709*bb7[11])/578 + (150032969*bb7[12])/5202 - (247*bb7[13])/8 - 
       (568233*bb8[4])/1156 && bb3[45] == 18198856842/289 + 
       (2886*bb7[11])/289 - (85623035*bb7[12])/2601 - (23088*bb8[4])/289 && 
     bb3[44] == -39390320790/289 - (159610*bb7[11])/289 + 
       (51788435*bb7[12])/867 + (1276880*bb8[4])/289 && bb3[43] == 0 && 
     bb3[42] == -43330530360/289 + (83000*bb7[11])/289 + 
       (229751620*bb7[12])/2601 - (664000*bb8[4])/289 && 
     bb3[41] == 32690162899/578 - bb3[69]/8 - 2*bb4[37] + 52*bb6[19] - 
       (3*bb6[25])/8 + 86*bb7[5] + (55087*bb7[11])/578 - 
       (29307556*bb7[12])/867 + (247*bb7[13])/8 - (189815*bb8[4])/1156 && 
     bb3[40] == -10391920250/289 - (43710*bb7[11])/289 + 
       (118379045*bb7[12])/7803 + (349680*bb8[4])/289 && 
     bb3[39] == 28060862935/578 + bb3[69]/8 + 2*bb4[37] - 52*bb6[19] + 
       (3*bb6[25])/8 - 86*bb7[5] - (225353*bb7[11])/578 - 
       (479507501*bb7[12])/15606 - (247*bb7[13])/8 + (2914071*bb8[4])/1156 && 
     bb3[38] == -13624617740/289 + (99180*bb7[11])/289 + 
       (277903406*bb7[12])/7803 - (793440*bb8[4])/289 && 
     bb3[37] == -25957322570/289 + (1044410*bb7[11])/289 + 
       (1304501525*bb7[12])/7803 - (8355280*bb8[4])/289 && 
     bb3[36] == -18460846320/289 + (744240*bb7[11])/289 + 
       (315208040*bb7[12])/2601 - (5953920*bb8[4])/289 && 
     bb3[35] == -2260632082/289 + bb3[69]/8 + 2*bb4[37] - 52*bb6[19] + 
       (3*bb6[25])/8 - 86*bb7[5] - (39209*bb7[11])/289 + 
       (285413825*bb7[12])/31212 - (247*bb7[13])/8 + (563111*bb8[4])/1156 && 
     bb3[34] == 464553060/289 - (546780*bb7[11])/289 - 
       (5639270*bb7[12])/2601 + (4374240*bb8[4])/289 && 
     bb3[33] == -592704 - 1680*bb7[11] + 2016*bb7[12] + 13440*bb8[4] && 
     bb3[32] == -630315/2 + 20*bb5[20] + (1785*bb7[12])/4 && 
     bb3[31] == -68040 + 840*bb7[5] && bb3[30] == -63099953807/2890 - 
       20*bb5[20] + 20*bb6[19] + (441*bb6[25])/4 + 2280*bb7[5] - 
       (1135597*bb7[11])/578 + (7381465153*bb7[12])/31212 + 
       (1583*bb7[13])/4 + (12618957*bb8[4])/578 && 
     bb3[29] == -38503218516/1445 + 63*bb6[25] + 840*bb7[5] - 
       (417816*bb7[11])/289 + (127386028*bb7[12])/867 + 231*bb7[13] + 
       (4519914*bb8[4])/289 && bb3[28] == 181765895293/11560 - bb3[69]/16 + 
       8*bb5[20] + (25*bb6[19])/2 - (183*bb6[25])/32 - (825*bb7[5])/2 + 
       (91007*bb7[11])/578 - (1509681989*bb7[12])/62424 - (189*bb7[13])/32 - 
       (6720059*bb8[4])/4624 && bb3[27] == -1502459907/578 + (45*bb6[25])/8 - 
       (1150605*bb7[11])/1156 + (24542195*bb7[12])/1734 + (165*bb7[13])/8 + 
       (11628105*bb8[4])/1156 && bb3[26] == 241920 + 840*bb7[11] - 
       1008*bb7[12] - 8400*bb8[4] && bb3[25] == 3356586068/289 - 20*bb5[20] + 
       10*bb6[19] + (15*bb6[25])/8 + 1140*bb7[5] - (132575*bb7[11])/578 - 
       (11751565*bb7[12])/10404 + (55*bb7[13])/8 + (2807575*bb8[4])/1156 && 
     bb3[24] == 143640 - 210*bb7[11] + 2100*bb8[4] && bb3[23] == 0 && 
     bb3[19] == -166676182295/4624 + 12*bb3[20] - bb3[21] + bb3[69]/32 - 
       4*bb5[20] - (127*bb6[19])/4 + (21*bb6[25])/64 - (321*bb7[5])/4 - 
       (37847*bb7[11])/1156 + (2258374949*bb7[12])/124848 - 
       (609*bb7[13])/64 - (731071*bb8[4])/9248 && 
     bb3[18] == 8754638159/4624 + bb3[20] + 3*bb3[22] + bb3[69]/32 - 
       16*bb5[4] - 4*bb5[20] + (9*bb6[19])/4 + (207*bb6[25])/64 + 
       (2231*bb7[5])/4 - (37905*bb7[11])/2312 + (939835529*bb7[12])/124848 + 
       (277*bb7[13])/64 + (1826507*bb8[4])/9248 && 
     bb3[17] == -166676182295/4624 + 12*bb3[20] - bb3[21] + bb3[69]/32 - 
       16*bb5[7] - 4*bb5[20] - (127*bb6[19])/4 + (21*bb6[25])/64 - 
       (321*bb7[5])/4 - (37847*bb7[11])/1156 + (2258374949*bb7[12])/124848 - 
       (609*bb7[13])/64 - (731071*bb8[4])/9248 && 
     bb3[16] == -247224280259/13872 + bb3[20] - bb3[21]/2 + (3*bb3[69])/32 - 
       (4*bb5[7])/3 - (52*bb5[20])/3 - (193*bb6[19])/12 + (219*bb6[25])/64 + 
       (3691*bb7[5])/4 - (15686*bb7[11])/867 + (7916921081*bb7[12])/374544 - 
       (711*bb7[13])/64 - (2442667*bb8[4])/27744 && 
     bb3[15] == 16411493651/578 + bb3[21]/2 + 3*bb3[22] - bb3[69]/16 - 
       8*bb5[4] + 16*bb5[20] + (101*bb6[19])/4 - (15*bb6[25])/8 - 
       (2069*bb7[5])/4 + (76019*bb7[11])/2312 - (1258150721*bb7[12])/62424 + 
       (165*bb7[13])/16 + (55103*bb8[4])/2312 && 
     bb3[14] == -186403690309/17340 + bb3[20] + bb3[22] - 8*bb5[4] - 
       (4*bb5[7])/3 + (8*bb5[20])/3 - (115*bb6[19])/12 - 2*bb6[25] - 
       (607*bb7[5])/4 + (36139*bb7[11])/3468 + (23146879*bb7[12])/46818 - 
       (123*bb7[13])/16 - (1647235*bb8[4])/6936 && bb3[13] == 20*bb5[7] && 
     bb3[12] == 15128580182/289 + 20*bb5[4] + 40*bb6[19] - (27*bb6[25])/2 + 
       90*bb7[5] + (95803*bb7[11])/578 - (359405953*bb7[12])/7803 - 
       41*bb7[13] - (411534*bb8[4])/289 && 
     bb3[11] == 411962055/1156 + 10*bb5[4] - 10*bb5[20] + 310*bb7[5] - 
       (5265*bb7[11])/2312 - (8384185*bb7[12])/20808 + (5265*bb8[4])/289 && 
     bb3[10] == -3553545725/867 + (5*bb5[7])/3 + (20*bb5[20])/3 - 
       (10*bb6[19])/3 - 380*bb7[5] - (113635*bb7[11])/6936 + 
       (43217285*bb7[12])/23409 + (113635*bb8[4])/867 && 
     bb3[9] == 168790022719/3468 + 10*bb5[4] + (5*bb5[7])/3 - 
       (10*bb5[20])/3 + (140*bb6[19])/3 + (135*bb6[25])/8 + 540*bb7[5] - 
       (62105*bb7[11])/867 + (2026185055*bb7[12])/187272 + (495*bb7[13])/8 + 
       (5173585*bb8[4])/3468 && bb3[8] == -11875662876/289 + bb3[69]/16 - 
       8*bb5[20] - 36*bb6[19] + (3*bb6[25])/16 + 77*bb7[5] - 
       (202749*bb7[11])/2312 + (1421010601*bb7[12])/62424 - 
       (247*bb7[13])/16 + (930415*bb8[4])/2312 && 
     bb3[7] == 5166464785/289 + 15*bb6[19] + 240*bb7[5] + 
       (21855*bb7[11])/289 - (116506325*bb7[12])/15606 - 
       (174840*bb8[4])/289 && bb3[6] == 0 && bb3[5] == 0 && 
     bb3[4] == -37091381873/5780 - bb3[69]/16 + 8*bb5[20] - 11*bb6[19] - 
       21*bb6[25] - 748*bb7[5] + (362125*bb7[11])/2312 - 
       (884275277*bb7[12])/20808 - (235*bb7[13])/4 - (556622*bb8[4])/289 && 
     bb3[3] == 16233913797/1445 + 15*bb6[19] + (133*bb6[25])/8 + 240*bb7[5] - 
       (146227*bb7[11])/1156 + (288374123*bb7[12])/10404 + (465*bb7[13])/8 + 
       (1960809*bb8[4])/1156 && bb3[2] == 15120 && 
     bb3[1] == -40635 + (105*bb7[12])/2


==> anc/rankconstraints_alpha9_spin6 <==
rankconstraintsalpha9spin6 = bb8[2] == 12 - (3*bb8[3])/5 && bb8[1] == -27 && 
     bb7[10] == 55 - bb7[11] + (68*bb8[3])/3 - 10*bb8[4] && 
     bb7[9] == -bb7[12]/2 - 8*bb8[3] && bb7[8] == -48*bb8[3] && 
     bb7[7] == bb7[12]/4 - (7*bb8[3])/2 && bb7[6] == -12*bb8[3] && 
     bb7[4] == 335/4 + bb7[5] - bb7[11]/4 - (11*bb8[3])/3 + (5*bb8[4])/2 && 
     bb7[3] == -535/2 + bb7[11]/2 + (38*bb8[3])/3 - 5*bb8[4] && 
     bb7[2] == 1075/4 - bb7[11]/4 - bb8[3]/3 + (5*bb8[4])/2 && 
     bb7[1] == 1080 + 24*bb8[3] && bb6[24] == 57004/289 - (3*bb6[25])/2 - 
       (821*bb7[11])/289 - (31643918*bb7[12])/7803 + (5*bb7[13])/2 - 
       (1354350958*bb8[3])/39015 + (11770*bb8[4])/289 && 
     bb6[21] == -65674/289 + (3*bb6[25])/2 + (821*bb7[11])/289 + 
       (31519070*bb7[12])/7803 - (17*bb7[13])/2 + (1348068098*bb8[3])/39015 - 
       (4545*bb8[4])/289 && bb6[20] == -24*bb7[12] - 544*bb8[3] && 
     bb6[18] == -59046/289 + bb6[19] + (3*bb6[25])/8 + (10069*bb7[11])/1156 + 
       (7969502*bb7[12])/7803 + (11*bb7[13])/8 + (704101609*bb8[3])/78030 - 
       (45005*bb8[4])/1156 && bb6[17] == 191787/289 - (3*bb6[25])/4 - 
       (13537*bb7[11])/578 - (15665899*bb7[12])/7803 - (11*bb7[13])/4 - 
       (667063369*bb8[3])/39015 + (50785*bb8[4])/578 && 
     bb6[16] == -241116/289 + (3*bb6[25])/8 + (17005*bb7[11])/1156 + 
       (7797836*bb7[12])/7803 + (11*bb7[13])/8 + (662459599*bb8[3])/78030 - 
       (16105*bb8[4])/1156 && bb6[15] == -3520 + 64*bb7[11] - 48*bb7[12] + 
       (256*bb8[3])/3 - 80*bb8[4] && bb6[14] == -168*bb8[3] && 
     bb6[13] == (21*bb7[12])/8 + (189*bb8[3])/4 && 
     bb6[12] == 12*bb7[12] + 328*bb8[3] && 
     bb6[11] == (-7*bb7[12])/4 - (7*bb8[3])/2 && 
     bb6[10] == (-112*bb8[3])/3 && bb6[9] == 8*bb7[5] + (25*bb7[12])/8 + 
       (441*bb8[3])/4 && bb6[8] == 350 + 8*bb7[5] - 2*bb7[11] - bb7[12]/8 - 
       (2759*bb8[3])/108 + 20*bb8[4] && bb6[7] == 0 && 
     bb6[6] == -14*bb7[5] - 42*bb8[3] && bb6[5] == -2895/2 - 14*bb7[5] + 
       (15*bb7[11])/2 - 6*bb7[12] + 4*bb8[3] - 75*bb8[4] && 
     bb6[4] == 2115 - 9*bb7[11] + (33*bb7[12])/4 - (87*bb8[3])/2 + 
       90*bb8[4] && bb6[3] == 8480 - 32*bb7[11] + 24*bb7[12] - 
       (1136*bb8[3])/3 + 320*bb8[4] && bb6[2] == -2485/2 + (7*bb7[11])/2 - 
       (21*bb7[12])/4 - (35*bb8[3])/6 - 35*bb8[4] && 
     bb6[1] == -5040 + 336*bb8[3] && bb5[50] == -111322/289 - 3*bb6[25] + 
       (1404*bb7[11])/289 + (1245248*bb7[12])/7803 + 9*bb7[13] - 
       (33676324*bb8[3])/7803 - (14122*bb8[4])/289 && 
     bb5[46] == -560406/289 + (33*bb6[25])/2 + (7068*bb7[11])/289 + 
       (15561422*bb7[12])/289 - 5*bb7[13] + (18318088174*bb8[3])/39015 - 
       (81109*bb8[4])/289 && bb5[43] == -57915/289 + (1053*bb7[11])/289 - 
       (1140046*bb7[12])/2601 - (25218940*bb8[3])/2601 - (8424*bb8[4])/289 && 
     bb5[42] == -446557/578 + 6*bb6[25] + (2055*bb7[11])/289 + 
       (107962493*bb7[12])/5202 - (3*bb7[13])/4 + (1412816053*bb8[3])/7803 - 
       (29156*bb8[4])/289 && bb5[39] == 978513/578 - (21*bb6[25])/2 - 
       (6066*bb7[11])/289 - (84935407*bb7[12])/2601 + (61*bb7[13])/4 - 
       (10925363894*bb8[3])/39015 + (34367*bb8[4])/289 && 
     bb5[38] == 1742214/289 - 54*bb6[25] - (18246*bb7[11])/289 - 
       (385329236*bb7[12])/2601 + 54*bb7[13] - (16669296016*bb8[3])/13005 + 
       (73140*bb8[4])/289 && bb5[37] == 0 && 
     bb5[36] == -432143/1156 + 4*bb6[19] + (3*bb6[25])/2 + 9*bb7[5] + 
       (19249*bb7[11])/1156 + (18814901*bb7[12])/3468 + (11*bb7[13])/2 + 
       (10347854231*bb8[3])/78030 - (40293*bb8[4])/578 && 
     bb5[35] == 711865/1156 + 4*bb6[19] + 9*bb7[5] - (12943*bb7[11])/1156 + 
       (66743801*bb7[12])/62424 + (2838504313*bb8[3])/31212 + 
       (25886*bb8[4])/289 && bb5[34] == -84*bb7[12] - 3808*bb8[3] && 
     bb5[33] == -19305/1156 + (351*bb7[11])/1156 - (4269857*bb7[12])/62424 - 
       (69407329*bb8[3])/31212 - (702*bb8[4])/289 && 
     bb5[32] == 96525/578 - (1755*bb7[11])/578 + (883759*bb7[12])/7803 + 
       (56055862*bb8[3])/7803 + (7020*bb8[4])/289 && 
     bb5[31] == -326975/578 - 7*bb6[19] + (5945*bb7[11])/578 - 
       (35394355*bb7[12])/31212 - (1439677043*bb8[3])/15606 - 
       (23780*bb8[4])/289 && bb5[30] == 1929575/578 - 7*bb6[19] - 
       (45*bb6[25])/8 - (107605*bb7[11])/1156 - (133745677*bb7[12])/7803 - 
       (165*bb7[13])/8 - (3733171781*bb8[3])/15606 + (570395*bb8[4])/1156 && 
     bb5[29] == -23163/4 + (27*bb6[25])/4 + (555*bb7[11])/4 + 
       (681131*bb7[12])/36 + (99*bb7[13])/4 + (15109571*bb8[3])/90 - 
       750*bb8[4] && bb5[28] == -7208309/289 + 24*bb6[25] + 
       (173643*bb7[11])/289 + (522056110*bb7[12])/7803 + 88*bb7[13] + 
       (7659814516*bb8[3])/13005 - (968360*bb8[4])/289 && 
     bb5[27] == 2063929/578 - (21*bb6[25])/8 - (71337*bb7[11])/1156 - 
       (223824583*bb7[12])/31212 - (77*bb7[13])/8 - (788495498*bb8[3])/
        13005 + (313775*bb8[4])/1156 && bb5[26] == 18480 - 336*bb7[11] + 
       504*bb7[12] + 7616*bb8[3] + 1680*bb8[4] && 
     bb5[25] == (-189*bb7[12])/4 - (1701*bb8[3])/2 && 
     bb5[24] == 3024*bb8[3] && bb5[23] == 326975/1156 - bb6[19] - 72*bb7[5] - 
       (5945*bb7[11])/1156 + (15344573*bb7[12])/31212 + 
       (681248785*bb8[3])/15606 + (11890*bb8[4])/289 && bb5[22] == 0 && 
     bb5[21] == -1101279/289 - bb6[19] - (3*bb6[25])/8 - 72*bb7[5] + 
       (28919*bb7[11])/1156 - (23820649*bb7[12])/62424 - (11*bb7[13])/8 + 
       (6090678277*bb8[3])/156060 - (308515*bb8[4])/1156 && 
     bb5[19] == 252*bb7[5] - 63*bb7[12] - 630*bb8[3] && 
     bb5[18] == 17481393/2312 - bb5[20] + bb6[19] + (9*bb6[25])/16 + 
       114*bb7[5] - (14550*bb7[11])/289 + (6330310*bb7[12])/7803 + 
       (33*bb7[13])/16 - (5785103263*bb8[3])/156060 + 
       (1210085*bb8[4])/2312 && bb5[17] == 9267946/289 + (3*bb6[25])/2 + 
       252*bb7[5] - (64053*bb7[11])/289 + (27968872*bb7[12])/7803 + 
       (11*bb7[13])/2 + (240191366*bb8[3])/13005 + (647965*bb8[4])/289 && 
     bb5[16] == 14700 - 84*bb7[11] + 126*bb7[12] + 1400*bb8[3] + 
       840*bb8[4] && bb5[15] == -25069021/1156 - (3*bb6[25])/8 + 
       (74943*bb7[11])/578 - (64482029*bb7[12])/62424 - (11*bb7[13])/8 - 
       (349784501*bb8[3])/52020 - (1506295*bb8[4])/1156 && 
     bb5[14] == 22365 - 63*bb7[11] + 189*bb7[12] + 2310*bb8[3] + 
       630*bb8[4] && bb5[13] == 11730861/4624 - bb5[20] + bb6[19]/2 + 
       (3*bb6[25])/32 + 57*bb7[5] - (26515*bb7[11])/2312 - 
       (711683*bb7[12])/41616 + (11*bb7[13])/32 - (3193542383*bb8[3])/
        156060 + (561515*bb8[4])/4624 && bb5[12] == 45360 - 5040*bb8[3] && 
     bb5[11] == (63*bb7[12])/2 + 1071*bb8[3] && 
     bb5[10] == -19305/578 + (351*bb7[11])/578 + (413155*bb7[12])/7803 + 
       (18415258*bb8[3])/7803 - (1404*bb8[4])/289 && 
     bb5[9] == 19305/2312 - (351*bb7[11])/2312 - (646033*bb7[12])/124848 - 
       (11540993*bb8[3])/62424 + (351*bb8[4])/289 && 
     bb5[8] == 42*bb7[12] + 2072*bb8[3] && 
     bb5[6] == (-189*bb7[12])/4 - (3717*bb8[3])/2 && bb5[5] == -504*bb8[3] && 
     bb5[3] == 57915/9248 + bb5[4]/2 - bb5[20]/2 + (31*bb7[5])/2 - 
       (1053*bb7[11])/9248 - (1130627*bb7[12])/83232 - 
       (18032911*bb8[3])/41616 + (1053*bb8[4])/1156 && 
     bb5[2] == 1249985/27744 + bb5[7]/12 + bb5[20]/3 - bb6[19]/6 - 
       19*bb7[5] - (22727*bb7[11])/27744 + (7660279*bb7[12])/93636 + 
       (674003833*bb8[3])/93636 + (22727*bb8[4])/3468 && 
     bb5[1] == 10337311/13872 + bb5[4]/2 + bb5[7]/12 - bb5[20]/6 + 
       bb6[19]/3 + (3*bb6[25])/32 + (45*bb7[5])/2 - (32789*bb7[11])/6936 + 
       (27439367*bb7[12])/749088 + (11*bb7[13])/32 - (26315144491*bb8[3])/
        1872720 + (721433*bb8[4])/13872 && 
     bb4[54] == 98130/289 + 3*bb6[25] - (996*bb7[11])/289 + 
       (59037296*bb7[12])/7803 - 13*bb7[13] + (4416327068*bb8[3])/39015 + 
       (16638*bb8[4])/289 && bb4[53] == -937188/289 + 18*bb6[25] + 
       (20760*bb7[11])/289 + (1967328*bb7[12])/289 - 54*bb7[13] - 
       (13740856*bb8[3])/289 - (148740*bb8[4])/289 && 
     bb4[50] == 3438551/578 - (207*bb6[25])/4 - (19781*bb7[11])/289 - 
       (1226618219*bb7[12])/7803 - (167*bb7[13])/4 - (17837657659*bb8[3])/
        13005 + (372273*bb8[4])/578 && bb4[49] == 6729284/289 - 231*bb6[25] - 
       (74240*bb7[11])/289 - (5435118868*bb7[12])/7803 - 198*bb7[13] - 
       (239608408316*bb8[3])/39015 + (696226*bb8[4])/289 && 
     bb4[46] == 2622551/578 - (87*bb6[25])/2 - (12284*bb7[11])/289 - 
       (1017923108*bb7[12])/7803 - (149*bb7[13])/4 - (8761108946*bb8[3])/
        7803 + (133530*bb8[4])/289 && bb4[42] == -1897401/578 + 21*bb6[25] + 
       (11498*bb7[11])/289 + (170537917*bb7[12])/2601 + (39*bb7[13])/4 + 
       (1564969754*bb8[3])/2601 - (76667*bb8[4])/289 && 
     bb4[41] == -351456/289 + 126*bb6[25] - (24948*bb7[11])/289 + 
       (104772640*bb7[12])/289 + 42*bb7[13] + (42206999464*bb8[3])/13005 + 
       (369516*bb8[4])/289 && bb4[40] == -3195573/578 - 12*bb6[19] + 
       (27*bb6[25])/4 - 27*bb7[5] + (56567*bb7[11])/578 + 
       (89685037*bb7[12])/31212 + (41*bb7[13])/2 - (422651485*bb8[3])/578 - 
       (212107*bb8[4])/289 && bb4[39] == 0 && 
     bb4[38] == 3122429/1156 - 12*bb6[19] - (9*bb6[25])/2 - 27*bb7[5] - 
       (90947*bb7[11])/1156 - (27932765*bb7[12])/1156 - (33*bb7[13])/2 - 
       (25925215391*bb8[3])/26010 + (253679*bb8[4])/578 && 
     bb4[36] == 3807870/289 + 42*bb6[19] - (69234*bb7[11])/289 + 
       (21462878*bb7[12])/867 + (1873334252*bb8[3])/867 + 
       (553872*bb8[4])/289 && bb4[35] == -20710207/2312 - bb4[37] + 
       19*bb6[19] + (201*bb6[25])/16 - bb7[5] + (235689*bb7[11])/1156 + 
       (711002735*bb7[12])/15606 + (703*bb7[13])/16 + 
       (7349904603*bb8[3])/5780 - (2888707*bb8[4])/2312 && 
     bb4[34] == -14195435/289 + 42*bb6[19] + (279*bb6[25])/4 + 
       (612855*bb7[11])/578 + (1640645800*bb7[12])/7803 + (955*bb7[13])/4 + 
       (17084316947*bb8[3])/4335 - (3882381*bb8[4])/578 && 
     bb4[33] == 49722183/1156 - 36*bb6[25] - (1005547*bb7[11])/1156 - 
       (1609489775*bb7[12])/15606 - (511*bb7[13])/4 - 
       (12846698287*bb8[3])/13005 + (1684235*bb8[4])/289 && 
     bb4[32] == -8781136/289 + 21*bb6[25] + (178710*bb7[11])/289 + 
       (171171490*bb7[12])/2601 + 77*bb7[13] + (25058889632*bb8[3])/39015 - 
       (1207150*bb8[4])/289 && bb4[31] == -15633582/289 + (63*bb6[25])/4 + 
       (557349*bb7[11])/578 + (128342623*bb7[12])/2601 + (231*bb7[13])/4 + 
       (6205913743*bb8[3])/13005 - (3688029*bb8[4])/578 && 
     bb4[30] == -7739625/4624 - bb4[37] + (19*bb6[19])/2 + (33*bb6[25])/32 - 
       bb7[5]/2 + (31075*bb7[11])/1156 + (322444073*bb7[12])/31212 + 
       (155*bb7[13])/32 + (161073277921*bb8[3])/312120 - 
       (449635*bb8[4])/4624 && bb4[29] == -147840 + 2688*bb7[11] - 
       6048*bb7[12] - 214144*bb8[3] - 18480*bb8[4] && 
     bb4[28] == 57915/289 - (1053*bb7[11])/289 - (4906471*bb7[12])/5202 - 
       (58624295*bb8[3])/2601 + (8424*bb8[4])/289 && 
     bb4[27] == 1008*bb7[12] + 88704*bb8[3] && bb4[26] == -5*bb5[7] && 
     bb4[25] == -57915/9248 - (5*bb5[4])/2 + (5*bb5[20])/2 - (155*bb7[5])/2 + 
       (1053*bb7[11])/9248 + (4033343*bb7[12])/83232 + 
       (66317875*bb8[3])/41616 - (1053*bb8[4])/1156 && 
     bb4[24] == 2442055/2312 - 5*bb5[4] - 4*bb6[19] - 9*bb7[5] - 
       (44401*bb7[11])/2312 + (129139969*bb7[12])/62424 + 
       (5627689601*bb8[3])/31212 + (44401*bb8[4])/289 && 
     bb4[23] == -6944905/27744 - (5*bb5[7])/12 - (5*bb5[20])/3 + 
       (5*bb6[19])/6 + 95*bb7[5] + (126271*bb7[11])/27744 - 
       (153290351*bb7[12])/374544 - (6787578805*bb8[3])/187272 - 
       (126271*bb8[4])/3468 && bb4[22] == -57456839/13872 - (5*bb5[4])/2 - 
       (5*bb5[7])/12 + (5*bb5[20])/6 - (17*bb6[19])/3 - (63*bb6[25])/32 - 
       (243*bb7[5])/2 + (148051*bb7[11])/6936 - (1247027515*bb7[12])/749088 - 
       (231*bb7[13])/32 + (420710904071*bb8[3])/1872720 - 
       (4233733*bb8[4])/13872 && bb4[21] == -6134095/4624 + 4*bb5[20] + 
       5*bb6[19] - 60*bb7[5] + (111529*bb7[11])/4624 - 
       (79668157*bb7[12])/31212 - (1748471515*bb8[3])/7803 - 
       (111529*bb8[4])/578 && bb4[20] == -1903935/289 + 24*bb6[19] + 
       720*bb7[5] + (34617*bb7[11])/289 - (10583182*bb7[12])/867 - 
       (926507620*bb8[3])/867 - (276936*bb8[4])/289 && bb4[19] == 0 && 
     bb4[18] == 0 && bb4[17] == 47585909/4624 - 4*bb5[20] + 9*bb6[19] + 
       (33*bb6[25])/8 + 396*bb7[5] - (298359*bb7[11])/4624 + 
       (155148259*bb7[12])/31212 + (121*bb7[13])/8 - (26494427701*bb8[3])/
        78030 + (938027*bb8[4])/1156 && bb4[16] == 
      13261565/289 + 24*bb6[19] + 15*bb6[25] + 720*bb7[5] - 
       (94465*bb7[11])/289 + (712164041*bb7[12])/31212 + 55*bb7[13] - 
       (13142127127*bb8[3])/15606 + (1093850*bb8[4])/289 && 
     bb4[15] == -173745/2312 - 5*bb5[20] + (3159*bb7[11])/2312 + 
       (210479*bb7[12])/1734 + (4794988*bb8[3])/867 - (3159*bb8[4])/289 && 
     bb4[14] == 210*bb7[5] - 63*bb7[12] - 2394*bb8[3] && 
     bb4[13] == -26590059/578 + 5*bb5[20] - 5*bb6[19] - (153*bb6[25])/16 - 
       570*bb7[5] + (849237*bb7[11])/2312 - (207010555*bb7[12])/10404 - 
       (561*bb7[13])/16 + (1249593989*bb8[3])/17340 - 
       (9020641*bb8[4])/2312 && bb4[12] == 18858847/578 + (21*bb6[25])/4 + 
       210*bb7[5] - (77301*bb7[11])/289 + (32447338*bb7[12])/2601 + 
       (77*bb7[13])/4 + (3361540343*bb8[3])/39015 + (1602979*bb8[4])/578 && 
     bb4[11] == 18964357/2312 - 4*bb5[20] + 2*bb6[19] + (9*bb6[25])/4 + 
       228*bb7[5] - (143095*bb7[11])/2312 + (268500847*bb7[12])/62424 + 
       (33*bb7[13])/4 - (7973330117*bb8[3])/156060 + (394565*bb8[4])/578 && 
     bb4[10] == 22788606/289 + 9*bb6[25] - (181068*bb7[11])/289 + 
       (37683503*bb7[12])/1734 + 33*bb7[13] + (2015933741*bb8[3])/13005 + 
       (1859502*bb8[4])/289 && bb4[9] == 174720 - 1344*bb7[11] + 
       2016*bb7[12] + 33488*bb8[3] + 13440*bb8[4] && 
     bb4[8] == -5415195/289 + (15699*bb7[11])/289 - (1429565*bb7[12])/10404 - 
       (37363009*bb8[3])/5202 - (155937*bb8[4])/289 && 
     bb4[7] == -58654305/4624 + 5*bb5[20] - (5*bb6[19])/2 - (15*bb6[25])/32 - 
       285*bb7[5] + (132575*bb7[11])/2312 + (3230689*bb7[12])/41616 - 
       (55*bb7[13])/32 + (1555231921*bb8[3])/15606 - (2807575*bb8[4])/4624 && 
     bb4[6] == -7560 - 168*bb7[12] - 8064*bb8[3] && 
     bb4[5] == (693*bb7[12])/4 + (21357*bb8[3])/2 && 
     bb4[4] == -19305/578 + (351*bb7[11])/578 + (4077737*bb7[12])/62424 + 
       (65631745*bb8[3])/31212 - (1404*bb8[4])/289 && 
     bb4[3] == -168*bb7[12] - 8904*bb8[3] && 
     bb4[2] == 57915/578 - (1053*bb7[11])/578 + (992597*bb7[12])/10404 + 
       (33794437*bb8[3])/5202 + (4212*bb8[4])/289 && 
     bb4[1] == -252*bb7[12] - 12096*bb8[3] && bb3[78] == 0 && 
     bb3[74] == 396880/289 - (7216*bb7[11])/289 + (13009544*bb7[12])/7803 + 
       (330075920*bb8[3])/7803 + (57728*bb8[4])/289 && 
     bb3[73] == 8223600/289 - (149520*bb7[11])/289 + (31159472*bb7[12])/867 + 
       (645956960*bb8[3])/867 + (1196160*bb8[4])/289 && 
     bb3[70] == -5403740/289 + 148*bb6[25] + (64936*bb7[11])/289 + 
       (3644169668*bb7[12])/7803 + 150*bb7[13] + (171536071864*bb8[3])/
        39015 - (593472*bb8[4])/289 && bb3[68] == 
      -786411/289 + (53*bb6[25])/2 + (7210*bb7[11])/289 + 
       (642033478*bb7[12])/7803 + (43*bb7[13])/2 + (32419555454*bb8[3])/
        39015 - (85135*bb8[4])/289 && bb3[61] == -4703242/289 + 174*bb6[25] + 
       (39284*bb7[11])/289 + (4060820162*bb7[12])/7803 + 149*bb7[13] + 
       (37239472748*bb8[3])/7803 - (455304*bb8[4])/289 && 
     bb3[55] == -2697249/1156 - bb3[69]/4 + 88*bb6[19] + (753*bb6[25])/8 + 
       232*bb7[5] + (47044*bb7[11])/289 + (186626083*bb7[12])/867 + 
       (1231*bb7[13])/8 - (9386398111*bb8[3])/8670 - (384955*bb8[4])/1156 && 
     bb3[53] == -2885058/289 - 84*bb6[25] + (75460*bb7[11])/289 - 
       (80755970*bb7[12])/289 - 39*bb7[13] - (7192899940*bb8[3])/2601 - 
       (664948*bb8[4])/289 && bb3[52] == -1173984/17 - 252*bb6[25] + 
       (25032*bb7[11])/17 - (127002848*bb7[12])/153 - 84*bb7[13] - 
       (6533390864*bb8[3])/765 - (220248*bb8[4])/17 && 
     bb3[51] == -6452471/1156 + bb3[69]/4 - 44*bb6[19] - (121*bb6[25])/8 - 
       116*bb7[5] - (7346*bb7[11])/289 - (11009728*bb7[12])/2601 - 
       (591*bb7[13])/8 + (36684268921*bb8[3])/26010 - (735101*bb8[4])/1156 && 
     bb3[50] == 0 && bb3[49] == 0 && bb3[48] == -6919815/1156 - bb3[69]/8 - 
       2*bb4[37] + 52*bb6[19] - (3*bb6[25])/8 + 86*bb7[5] + 
       (122113*bb7[11])/578 - (333236071*bb7[12])/15606 + (247*bb7[13])/8 - 
       (21725061713*bb8[3])/15606 - (1262231*bb8[4])/1156 && 
     bb3[47] == 7037975/1156 - bb3[69]/8 - 2*bb4[37] + 52*bb6[19] - 
       (3*bb6[25])/8 + 86*bb7[5] - (2388*bb7[11])/289 - 
       (358499839*bb7[12])/31212 + (247*bb7[13])/8 - (881587147*bb8[3])/
        2601 + (767993*bb8[4])/1156 && bb3[46] == -5664625/1156 + bb3[69]/8 + 
       2*bb4[37] - 52*bb6[19] + (3*bb6[25])/8 - 86*bb7[5] - 
       (7709*bb7[11])/578 + (150032969*bb7[12])/5202 - (247*bb7[13])/8 + 
       (24162623593*bb8[3])/15606 - (568233*bb8[4])/1156 && 
     bb3[45] == -158730/289 + (2886*bb7[11])/289 - (85623035*bb7[12])/2601 - 
       (6066285614*bb8[3])/2601 - (23088*bb8[4])/289 && 
     bb3[44] == 8778550/289 - (159610*bb7[11])/289 + (51788435*bb7[12])/867 + 
       (1458900770*bb8[3])/289 + (1276880*bb8[4])/289 && bb3[43] == 0 && 
     bb3[42] == -4565000/289 + (83000*bb7[11])/289 + (229751620*bb7[12])/
        2601 + (14443510120*bb8[3])/2601 - (664000*bb8[4])/289 && 
     bb3[41] == 453045/1156 - bb3[69]/8 - 2*bb4[37] + 52*bb6[19] - 
       (3*bb6[25])/8 + 86*bb7[5] + (55087*bb7[11])/578 - 
       (29307556*bb7[12])/867 + (247*bb7[13])/8 - (32690162899*bb8[3])/
        15606 - (189815*bb8[4])/1156 && bb3[40] == 
      2404050/289 - (43710*bb7[11])/289 + (118379045*bb7[12])/7803 + 
       (10391920250*bb8[3])/7803 + (349680*bb8[4])/289 && 
     bb3[39] == 18276215/1156 + bb3[69]/8 + 2*bb4[37] - 52*bb6[19] + 
       (3*bb6[25])/8 - 86*bb7[5] - (225353*bb7[11])/578 - 
       (479507501*bb7[12])/15606 - (247*bb7[13])/8 - (28060862935*bb8[3])/
        15606 + (2914071*bb8[4])/1156 && bb3[38] == 
      -5454900/289 + (99180*bb7[11])/289 + (277903406*bb7[12])/7803 + 
       (13624617740*bb8[3])/7803 - (793440*bb8[4])/289 && 
     bb3[37] == -57442550/289 + (1044410*bb7[11])/289 + 
       (1304501525*bb7[12])/7803 + (25957322570*bb8[3])/7803 - 
       (8355280*bb8[4])/289 && bb3[36] == -40933200/289 + 
       (744240*bb7[11])/289 + (315208040*bb7[12])/2601 + 
       (6153615440*bb8[3])/2601 - (5953920*bb8[4])/289 && 
     bb3[35] == 2113365/1156 + bb3[69]/8 + 2*bb4[37] - 52*bb6[19] + 
       (3*bb6[25])/8 - 86*bb7[5] - (39209*bb7[11])/289 + 
       (285413825*bb7[12])/31212 - (247*bb7[13])/8 + (2260632082*bb8[3])/
        7803 + (563111*bb8[4])/1156 && bb3[34] == 
      30072900/289 - (546780*bb7[11])/289 - (5639270*bb7[12])/2601 - 
       (154851020*bb8[3])/2601 + (4374240*bb8[4])/289 && 
     bb3[33] == 92400 - 1680*bb7[11] + 2016*bb7[12] + 21952*bb8[3] + 
       13440*bb8[4] && bb3[32] == 20*bb5[20] + (1785*bb7[12])/4 + 
       (23345*bb8[3])/2 && bb3[31] == 840*bb7[5] + 2520*bb8[3] && 
     bb3[30] == 63846469/289 - 20*bb5[20] + 20*bb6[19] + (441*bb6[25])/4 + 
       2280*bb7[5] - (1135597*bb7[11])/578 + (7381465153*bb7[12])/31212 + 
       (1583*bb7[13])/4 + (63099953807*bb8[3])/78030 + 
       (12618957*bb8[4])/578 && bb3[29] == 45787182/289 + 63*bb6[25] + 
       840*bb7[5] - (417816*bb7[11])/289 + (127386028*bb7[12])/867 + 
       231*bb7[13] + (12834406172*bb8[3])/13005 + (4519914*bb8[4])/289 && 
     bb3[28] == -70491253/4624 - bb3[69]/16 + 8*bb5[20] + (25*bb6[19])/2 - 
       (183*bb6[25])/32 - (825*bb7[5])/2 + (91007*bb7[11])/578 - 
       (1509681989*bb7[12])/62424 - (189*bb7[13])/32 - 
       (181765895293*bb8[3])/312120 - (6720059*bb8[4])/4624 && 
     bb3[27] == 29756760/289 + (45*bb6[25])/8 - (1150605*bb7[11])/1156 + 
       (24542195*bb7[12])/1734 + (165*bb7[13])/8 + (500819969*bb8[3])/5202 + 
       (11628105*bb8[4])/1156 && bb3[26] == -86520 + 840*bb7[11] - 
       1008*bb7[12] - 8960*bb8[3] - 8400*bb8[4] && 
     bb3[25] == 58654305/1156 - 20*bb5[20] + 10*bb6[19] + (15*bb6[25])/8 + 
       1140*bb7[5] - (132575*bb7[11])/578 - (11751565*bb7[12])/10404 + 
       (55*bb7[13])/8 - (3356586068*bb8[3])/7803 + (2807575*bb8[4])/1156 && 
     bb3[24] == 225750 - 210*bb7[11] - 5320*bb8[3] + 2100*bb8[4] && 
     bb3[23] == 60480 && bb3[19] == -31062665/9248 + 12*bb3[20] - bb3[21] + 
       bb3[69]/32 - 4*bb5[20] - (127*bb6[19])/4 + (21*bb6[25])/64 - 
       (321*bb7[5])/4 - (37847*bb7[11])/1156 + (2258374949*bb7[12])/124848 - 
       (609*bb7[13])/64 + (166676182295*bb8[3])/124848 - 
       (731071*bb8[4])/9248 && bb3[18] == 29328881/9248 + bb3[20] + 
       3*bb3[22] + bb3[69]/32 - 16*bb5[4] - 4*bb5[20] + (9*bb6[19])/4 + 
       (207*bb6[25])/64 + (2231*bb7[5])/4 - (37905*bb7[11])/2312 + 
       (939835529*bb7[12])/124848 + (277*bb7[13])/64 - 
       (8754638159*bb8[3])/124848 + (1826507*bb8[4])/9248 && 
     bb3[17] == -31062665/9248 + 12*bb3[20] - bb3[21] + bb3[69]/32 - 
       16*bb5[7] - 4*bb5[20] - (127*bb6[19])/4 + (21*bb6[25])/64 - 
       (321*bb7[5])/4 - (37847*bb7[11])/1156 + (2258374949*bb7[12])/124848 - 
       (609*bb7[13])/64 + (166676182295*bb8[3])/124848 - 
       (731071*bb8[4])/9248 && bb3[16] == 12425323/27744 + bb3[20] - 
       bb3[21]/2 + (3*bb3[69])/32 - (4*bb5[7])/3 - (52*bb5[20])/3 - 
       (193*bb6[19])/12 + (219*bb6[25])/64 + (3691*bb7[5])/4 - 
       (15686*bb7[11])/867 + (7916921081*bb7[12])/374544 - (711*bb7[13])/64 + 
       (247224280259*bb8[3])/374544 - (2442667*bb8[4])/27744 && 
     bb3[15] == 1207979/1156 + bb3[21]/2 + 3*bb3[22] - bb3[69]/16 - 
       8*bb5[4] + 16*bb5[20] + (101*bb6[19])/4 - (15*bb6[25])/8 - 
       (2069*bb7[5])/4 + (76019*bb7[11])/2312 - (1258150721*bb7[12])/62424 + 
       (165*bb7[13])/16 - (16411493651*bb8[3])/15606 + (55103*bb8[4])/2312 && 
     bb3[14] == -25609541/6936 + bb3[20] + bb3[22] - 8*bb5[4] - 
       (4*bb5[7])/3 + (8*bb5[20])/3 - (115*bb6[19])/12 - 2*bb6[25] - 
       (607*bb7[5])/4 + (36139*bb7[11])/3468 + (23146879*bb7[12])/46818 - 
       (123*bb7[13])/16 + (186403690309*bb8[3])/468180 - 
       (1647235*bb8[4])/6936 && bb3[13] == 20*bb5[7] && 
     bb3[12] == -5100389/578 + 20*bb5[4] + 40*bb6[19] - (27*bb6[25])/2 + 
       90*bb7[5] + (95803*bb7[11])/578 - (359405953*bb7[12])/7803 - 
       41*bb7[13] - (15128580182*bb8[3])/7803 - (411534*bb8[4])/289 && 
     bb3[11] == 289575/2312 + 10*bb5[4] - 10*bb5[20] + 310*bb7[5] - 
       (5265*bb7[11])/2312 - (8384185*bb7[12])/20808 - 
       (137320685*bb8[3])/10404 + (5265*bb8[4])/289 && 
     bb3[10] == 6249925/6936 + (5*bb5[7])/3 + (20*bb5[20])/3 - 
       (10*bb6[19])/3 - 380*bb7[5] - (113635*bb7[11])/6936 + 
       (43217285*bb7[12])/23409 + (3553545725*bb8[3])/23409 + 
       (113635*bb8[4])/867 && bb3[9] == 66112265/3468 + 10*bb5[4] + 
       (5*bb5[7])/3 - (10*bb5[20])/3 + (140*bb6[19])/3 + (135*bb6[25])/8 + 
       540*bb7[5] - (62105*bb7[11])/867 + (2026185055*bb7[12])/187272 + 
       (495*bb7[13])/8 - (168790022719*bb8[3])/93636 + 
       (5173585*bb8[4])/3468 && bb3[8] == 1159645/578 + bb3[69]/16 - 
       8*bb5[20] - 36*bb6[19] + (3*bb6[25])/16 + 77*bb7[5] - 
       (202749*bb7[11])/2312 + (1421010601*bb7[12])/62424 - 
       (247*bb7[13])/16 + (3958554292*bb8[3])/2601 + (930415*bb8[4])/2312 && 
     bb3[7] == -1202025/289 + 15*bb6[19] + 240*bb7[5] + (21855*bb7[11])/289 - 
       (116506325*bb7[12])/15606 - (5166464785*bb8[3])/7803 - 
       (174840*bb8[4])/289 && bb3[6] == 0 && bb3[5] == 0 && 
     bb3[4] == -49796007/2312 - bb3[69]/16 + 8*bb5[20] - 11*bb6[19] - 
       21*bb6[25] - 748*bb7[5] + (362125*bb7[11])/2312 - 
       (884275277*bb7[12])/20808 - (235*bb7[13])/4 + (37091381873*bb8[3])/
        156060 - (556622*bb8[4])/289 && bb3[3] == 10284595/578 + 15*bb6[19] + 
       (133*bb6[25])/8 + 240*bb7[5] - (146227*bb7[11])/1156 + 
       (288374123*bb7[12])/10404 + (465*bb7[13])/8 - (5411304599*bb8[3])/
        13005 + (1960809*bb8[4])/1156 && bb3[2] == -560*bb8[3] && 
     bb3[1] == (105*bb7[12])/2 + 1505*bb8[3] && EE == bb8[3]/27

